Lattice models from CFT on surfaces with holes II: Cloaking boundary conditions and loop models

In this paper we continue to investigate the lattice models obtained from 2d CFTs via the construction introduced in [arXiv:2112.01563]. On the side of the 2d CFT we consider the cloaking boundary condition relative to a fixed fusion category F of topological line defects. The resulting lattice model realises the topological symmetry F exactly. We compute the state spaces and Boltzmann weights of these lattice model in the example of unitary Virasoro minimal models. We work directly with amplitudes, rather than with normalised correlators, and we provide a careful treatment of the Weyl anomaly factor in terms of the Liouville action. We numerically evaluate the Ising CFT on the torus with one hole and cloaking boundary condition in two channels, and illustrate in this example that the anomaly factors are essential to obtain matching results for the amplitudes. We show that lattice models obtained from Virasoro minimal models at lowest non-trivial cutoff can be exactly mapped to loop models. This provides a first non-trivial check that our lattice models can contain the 2d CFT they were constructed from in their phase diagram, and we propose a condition on the cloaking boundary condition for F under which we expect this to happen in general.

==> anc/Paper2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    393509,       9822]
NotebookOptionsPosition[    377066,       9551]
NotebookOutlinePosition[    377502,       9568]
CellTagsIndexPosition[    377459,       9565]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Functions and routines we need for \[LineSeparator]Lattice models from CFT on \
surfaces with holes II\
\>", "Title",
 CellChangeTimes->{{3.825070959214329*^9, 3.825070965457898*^9}, {
  3.9388534024479227`*^9, 
  3.938853464964306*^9}},ExpressionUUID->"5e2a54ac-3e71-41d7-84b3-\
845d385acc39"],

Cell["\<\
This Mathematica Notebook has been written by
(i) Enrico Brehm (CQTA DESY, Zeuthen)
(ii) Ingo Runkel (University of Hamburg, Hamburg)\[LineSeparator]
It is a collection of code that 
(i) implements the recursive functions and 
(ii) performs numerical integrals  
to obtain the (numerical) results that we use in our publication. 

It includes 
(i) a recursive algorithm to compute one-point functions of descendants on \
the torus
(ii) a recursive algorithm to compute three point functions of descendants on \
a disc
(iii) a recursive algorithm to compute the transformation of descendants \
under conformal transformation
(iv) the explicit transformation from the clipped triangle to the disc
(v) the numerical integrals to compute the Liouville factors for above \
transformation

Finally it shows how to explicitly compute the two channel results up to some \
cutoff in the Ising model. \
\>", "Text",
 CellChangeTimes->{{3.938853473385873*^9, 3.9388540894896145`*^9}, {
  3.938854132593584*^9, 
  3.9388541952991314`*^9}},ExpressionUUID->"08b7c7ff-4381-4c07-aff0-\
6b1fb049ce1c"],

Cell["\<\
- Sets the directory from where it loads data and includes the implementation \
of Virasoro from Matthew Headrick (Brandeis University) that we use: \
\>", "Text",
 CellChangeTimes->{{3.938066339795861*^9, 3.938066341788583*^9}, {
  3.938066373188595*^9, 3.9380664085310163`*^9}, {3.9388533886211333`*^9, 
  3.938853389619659*^9}, {3.938854231823756*^9, 3.938854232527779*^9}, {
  3.9388544966784763`*^9, 3.9388545158876734`*^9}, {3.938854552065387*^9, 
  3.9388545523249846`*^9}},ExpressionUUID->"636a1beb-16ec-4e2c-a593-\
8f722bc0d893"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "vir.txt"}]}], "Input",
 CellLabel->
  "In[336]:=",ExpressionUUID->"166a195f-daa9-45bc-bc1c-aae49bf41d84"],

Cell[CellGroupData[{

Cell["Closed String channel", "Chapter",
 CellChangeTimes->{{3.825070976992231*^9, 
  3.825070984878736*^9}},ExpressionUUID->"dbb6d64f-eeea-4c31-8ecf-\
61e997ba0ad0"],

Cell[CellGroupData[{

Cell["Torus one-point functions", "Section",
 CellChangeTimes->{{3.8250711289897337`*^9, 
  3.825071161228017*^9}},ExpressionUUID->"6359c287-376f-43fc-9f83-\
75e41b96152d"],

Cell[CellGroupData[{

Cell["The recursive function", "Subsection",
 CellChangeTimes->{{3.825071252639152*^9, 
  3.8250712675553226`*^9}},ExpressionUUID->"a3743f7d-6b95-4e0d-af6e-\
d66079e4cda3"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "TDC", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TDC", "[", 
   RowBox[{
    RowBox[{"a_", "?", "CNumberQ"}], ",", 
    RowBox[{"b_", "?", "CNumberQ"}]}], "]"}], ":=", 
  RowBox[{"a", " ", "b", " ", 
   RowBox[{"corr", "[", 
    RowBox[{
     RowBox[{"\[Omega]2", "/", "\[Omega]1"}], ",", 
     RowBox[{"\[Omega]2b", "/", "\[Omega]1b"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TDC", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a1_", "?", "CNumberQ"}], "  ", "a2_"}], ",", "b_"}], "]"}], ":=", 
  RowBox[{"a1", " ", 
   RowBox[{"TDC", "[", 
    RowBox[{"a2", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TDC", "[", 
   RowBox[{
    RowBox[{"a1_", "+", " ", "a2_"}], ",", "b_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"TDC", "[", 
    RowBox[{"a1", ",", "b"}], "]"}], "+", " ", 
   RowBox[{"TDC", "[", 
    RowBox[{"a2", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TDC", "[", 
   RowBox[{"a_", ",", 
    RowBox[{
     RowBox[{"b1_", "?", "CNumberQ"}], " ", "b2_"}]}], "]"}], " ", ":=", 
  RowBox[{"b1", " ", 
   RowBox[{"TDC", "[", 
    RowBox[{"a", ",", "b2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TDC", "[", 
    RowBox[{"a_", ",", 
     RowBox[{"b1_", "+", " ", "b2_"}]}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"TDC", "[", 
     RowBox[{"a", ",", "b1"}], "]"}], "+", " ", 
    RowBox[{"TDC", "[", 
     RowBox[{"a", ",", "b2"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TDC", "[", 
    RowBox[{
     RowBox[{"a_", "?", "CNumberQ"}], ",", 
     RowBox[{"L", "[", "mb__", "]"}]}], "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], ">", "2"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp", ",", "rlvl", ",", "\[Epsilon]", ",", "UB"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"-", 
            RowBox[{
             RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}], ",", 
          RowBox[{"\[Epsilon]", "=", "1"}], ",", 
          RowBox[{"\[Epsilon]", "=", "0"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rlvl", " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", 
            RowBox[{"2", ";;", 
             RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"UB", "=", 
         RowBox[{"Ceiling", "[", 
          FractionBox[
           RowBox[{"rlvl", "+", "1", "-", "\[Epsilon]"}], "2"], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tmp", " ", "=", " ", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"\[Epsilon]", "+", "1"}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{
                   RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}]}], "-", "2"}], ")"}], "!"}]], 
             " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"SeriesCoefficient", "[", 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"WeierstrassP", "[", 
                    RowBox[{"z", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"g2", "[", "\[Omega]2b", "]"}], ",", 
                    RowBox[{"g3", "[", "\[Omega]2b", "]"}]}], "}"}]}], "]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", "3"}]}], "}"}]}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"2", "k"}], "+", "\[Epsilon]"}]}], "}"}]}], "]"}], 
                  RowBox[{
                   RowBox[{"L", "[", 
                    RowBox[{
                    RowBox[{"2", "k"}], "-", "1", "+", "\[Epsilon]"}], "]"}], 
                   "**", 
                   RowBox[{"L", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "/.", 
                    RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], "**", 
                   RowBox[{"prim", "[", "pb", "]"}]}]}], ")"}], "**", 
                RowBox[{"prim", "[", "pb", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "0", ",", "UB"}], "}"}]}], "]"}]}], "]"}], 
           ",", 
           RowBox[{"L", "[", "__", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TDC", "[", 
         RowBox[{"a", ",", "tmp"}], "]"}]}]}], "\[IndentingNewLine]", "\t", 
      "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", 
      RowBox[{"-", "1"}]}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmp", ",", "tmp2", ",", "rlvl", ",", "UB"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rlvl", " ", "=", " ", 
         RowBox[{"-", 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", 
            RowBox[{"2", ";;", 
             RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tmp", " ", "=", 
         RowBox[{"Simplify", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"SeriesCoefficient", "[", 
                 RowBox[{
                  RowBox[{"WeierstrassZeta", "[", 
                   RowBox[{"z", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"g2", "[", "\[Omega]2b", "]"}], ",", 
                    RowBox[{"g3", "[", "\[Omega]2b", "]"}]}], "}"}]}], "]"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"z", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"2", "k"}], "+", "1"}]}], "}"}]}], "]"}], 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"2", "k"}], "]"}], "**", 
                 RowBox[{"L", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "/.", 
                   RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], "**", 
                 RowBox[{"prim", "[", "pb", "]"}]}]}], ")"}], "**", 
              RowBox[{"prim", "[", "pb", "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"rlvl", " ", "/", "2"}]}], "}"}]}], "]"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"tmp2", "=", 
         RowBox[{"TDC", "[", 
          RowBox[{"a", ",", "tmp"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tmp2", " ", "-", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Pi]", " ", "I"}], "\[Omega]1b"], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"TDC", "[", 
             RowBox[{"a", ",", 
              RowBox[{"L", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", 
                 RowBox[{"2", ";;", 
                  RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "/.", 
                RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}]}], "]"}], 
            ",", "\[Omega]2b"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{"2", 
            RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}], " "}], "\[Omega]1b"],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", "[", "pb", "]"}], "-", 
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", 
              RowBox[{"2", ";;", 
               RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}]}], 
           ")"}], 
          RowBox[{"TDC", "[", 
           RowBox[{"a", ",", 
            RowBox[{"L", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "mb", "}"}], "\[LeftDoubleBracket]", 
               RowBox[{"2", ";;", 
                RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "/.", 
              RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}]}], 
           "]"}]}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TDC", "[", 
   RowBox[{
    RowBox[{"L", "[", "m__", "]"}], ",", "sb_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], ">", "2"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tmp", ",", "rlvl", ",", "\[Epsilon]", ",", "UB"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", 
          RowBox[{"-", 
           RowBox[{
            RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "]"}], ",", 
         RowBox[{"\[Epsilon]", "=", "1"}], ",", 
         RowBox[{"\[Epsilon]", "=", "0"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rlvl", " ", "=", " ", 
        RowBox[{"-", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"UB", "=", 
        RowBox[{"Ceiling", "[", 
         FractionBox[
          RowBox[{"rlvl", "+", "1", "-", "\[Epsilon]"}], "2"], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tmp", " ", "=", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"\[Epsilon]", "+", "1"}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "-", "2"}], ")"}], "!"}]], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{
                   RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"WeierstrassP", "[", 
                    RowBox[{"z", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"g2", "[", "\[Omega]2", "]"}], ",", 
                    RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "}"}]}], "]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"z", ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "-", "3"}]}], "}"}]}], "]"}],
                    ",", 
                   RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"2", "k"}], "+", "\[Epsilon]"}]}], "}"}]}], "]"}], 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{
                    RowBox[{"2", "k"}], "-", "1", "+", "\[Epsilon]"}], "]"}], 
                  "**", 
                  RowBox[{"L", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "/.", 
                    RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], "**", 
                  RowBox[{"prim", "[", "p", "]"}]}]}], ")"}], "**", 
               RowBox[{"prim", "[", "p", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "UB"}], "}"}]}], "]"}]}], "]"}], 
          ",", 
          RowBox[{"L", "[", "__", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TDC", "[", 
        RowBox[{"tmp", ",", "sb"}], "]"}]}]}], "\[IndentingNewLine]", "\t", 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], "\[Equal]", 
     RowBox[{"-", "1"}]}], ",", "0", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], "\[Equal]", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tmp", ",", "tmp2", ",", "rlvl", ",", "UB"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rlvl", " ", "=", " ", 
        RowBox[{"-", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tmp", " ", "=", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{
                   RowBox[{"WeierstrassZeta", "[", 
                    RowBox[{"z", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"g2", "[", "\[Omega]2", "]"}], ",", 
                    RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "}"}]}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"z", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"2", "k"}], "+", "1"}]}], "}"}]}], "]"}], 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"2", "k"}], "]"}], "**", 
                  RowBox[{"L", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
                    RowBox[{"2", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "/.", 
                    RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], "**", 
                  RowBox[{"prim", "[", "p", "]"}]}]}], ")"}], "**", 
               RowBox[{"prim", "[", "p", "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"rlvl", " ", "/", "2"}]}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"L", "[", "__", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tmp2", "=", 
        RowBox[{"TDC", "[", 
         RowBox[{"tmp", ",", "sb"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tmp2", " ", "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Pi]", " ", "I"}], "\[Omega]1"], " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"TDC", "[", 
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
                RowBox[{"2", ";;", 
                 RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "/.", 
               RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], ",", "sb"}], 
            "]"}], ",", "\[Omega]2"}], "]"}]}], " ", "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           RowBox[{"\[Eta]1", "[", "\[Omega]2", "]"}], " "}], "\[Omega]1"], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", "p", "]"}], "-", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
             RowBox[{"2", ";;", 
              RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}]}], ")"}], 
         RowBox[{"TDC", "[", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "m", "}"}], "\[LeftDoubleBracket]", 
              RowBox[{"2", ";;", 
               RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "/.", 
             RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], ",", "sb"}], 
          "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.825071111396208*^9, 3.825071113300919*^9}, 
   3.82507121798901*^9},
 CellLabel->
  "In[338]:=",ExpressionUUID->"c84eafb5-7eb9-47e3-a151-7c21fbc6c5b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions for derivatives", "Subsection",
 CellChangeTimes->{{3.8250713193436203`*^9, 
  3.825071327798744*^9}},ExpressionUUID->"040806b1-13f9-40cd-8c45-\
ed66244f7132"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]1", "'"}], "[", "\[Omega]2", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", " ", "\[Pi]", " ", "\[Omega]2"}]], "\[Omega]1", " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2", "2"], 
      SuperscriptBox["\[Omega]1", "2"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "\[Omega]1", " ", 
      RowBox[{"f1", "[", "\[Omega]2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Omega]1", "2"], " ", 
      RowBox[{"g2", "[", "\[Omega]2", "]"}]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox[
       RowBox[{"\[Eta]1", "[", "\[Omega]2", "]"}], "2"]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1", "'"}], "[", "\[Omega]2", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "\[Pi]"}]], 
   FractionBox["\[Omega]1", "\[Omega]2"], 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2", "2"], 
      SuperscriptBox["\[Omega]1", "2"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "\[Omega]1", " ", 
      SuperscriptBox[
       RowBox[{"e1", "[", "\[Omega]2", "]"}], "2"]}], "-", 
     RowBox[{"\[Omega]1", " ", 
      RowBox[{"g2", "[", "\[Omega]2", "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"e1", "[", "\[Omega]2", "]"}], " ", 
      RowBox[{"\[Eta]1", "[", "\[Omega]2", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "'"}], "[", "\[Omega]2", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "\[Omega]1"}], 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Omega]2"}]], " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2", "2"], 
      SuperscriptBox["\[Omega]1", "2"]]}]], " ", 
   RowBox[{"f1", "[", "\[Omega]2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Omega]1", " ", 
      RowBox[{"e1", "[", "\[Omega]2", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[Eta]1", "[", "\[Omega]2", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "'"}], "[", "\[Omega]2", "]"}], ":=", " ", 
  RowBox[{
   FractionBox["1", "\[Pi]"], 
   FractionBox["\[Omega]1", "\[Omega]2"], 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2", "2"], 
      SuperscriptBox["\[Omega]1", "2"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "\[Omega]1", " ", 
      RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"g2", "[", "\[Omega]2", "]"}], " ", 
      RowBox[{"\[Eta]1", "[", "\[Omega]2", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g3", "'"}], "[", "\[Omega]2", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "\[Pi]"}]], 
   FractionBox["\[Omega]1", "\[Omega]2"], 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2", "2"], 
      SuperscriptBox["\[Omega]1", "2"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Omega]1", " ", 
      SuperscriptBox[
       RowBox[{"g2", "[", "\[Omega]2", "]"}], "2"]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"g3", "[", "\[Omega]2", "]"}], " ", 
      RowBox[{"\[Eta]1", "[", "\[Omega]2", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.819528147196064*^9, 3.8195283213682117`*^9}, {
   3.8195284767183533`*^9, 3.819528506010244*^9}, {3.819528857328442*^9, 
   3.8195288707847013`*^9}, {3.819528911139803*^9, 3.8195289240985947`*^9}, {
   3.819531826840708*^9, 3.8195318707182417`*^9}, {3.8195321018029222`*^9, 
   3.819532116148526*^9}, {3.8195321773679934`*^9, 3.819532178982452*^9}, {
   3.8202197857091227`*^9, 3.8202198199471083`*^9}, 3.820220003069919*^9, 
   3.820220091837638*^9, {3.820220320062833*^9, 3.820220328612907*^9}, {
   3.82022190906627*^9, 3.820222009961338*^9}, {3.820222105993951*^9, 
   3.820222194292913*^9}, {3.820222231091803*^9, 3.820222366647327*^9}, {
   3.8202224015574837`*^9, 3.820222404447237*^9}, {3.820222441483426*^9, 
   3.820222471984133*^9}, {3.820224242359025*^9, 3.82022425442863*^9}, 
   3.820224509005973*^9, 3.820303388983941*^9, {3.820306417787846*^9, 
   3.820306424415353*^9}, {3.820306766498543*^9, 3.8203067688861723`*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"0166332a-7e44-414f-8f63-61a42d5781c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]1", "'"}], "[", "\[Omega]2b", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", " ", "\[Pi]"}]], " ", 
   FractionBox["\[Omega]1b", "\[Omega]2b"], 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2b", "2"], 
      SuperscriptBox["\[Omega]1b", "2"]]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "\[Omega]1b", " ", 
      RowBox[{"f1", "[", "\[Omega]2b", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Omega]1b", "2"], " ", 
      RowBox[{"g2", "[", "\[Omega]2b", "]"}]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox[
       RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}], "2"]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1", "'"}], "[", "\[Omega]2b", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "\[Pi]"}]], 
   FractionBox["\[Omega]1b", "\[Omega]2b"], 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2b", "2"], 
      SuperscriptBox["\[Omega]1b", "2"]]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "\[Omega]1b", " ", 
      SuperscriptBox[
       RowBox[{"e1", "[", "\[Omega]2b", "]"}], "2"]}], "-", 
     RowBox[{"\[Omega]1b", " ", 
      RowBox[{"g2", "[", "\[Omega]2b", "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"e1", "[", "\[Omega]2b", "]"}], " ", 
      RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "'"}], "[", "\[Omega]2b", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "\[Omega]1b"}], 
    RowBox[{"2", " ", "\[Pi]", " ", "\[Omega]2b"}]], " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2b", "2"], 
      SuperscriptBox["\[Omega]1b", "2"]]}]], " ", 
   RowBox[{"f1", "[", "\[Omega]2b", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Omega]1b", " ", 
      RowBox[{"e1", "[", "\[Omega]2b", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "'"}], "[", "\[Omega]2b", "]"}], ":=", " ", 
  RowBox[{
   FractionBox["1", "\[Pi]"], 
   FractionBox["\[Omega]1b", "\[Omega]2b"], 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2b", "2"], 
      SuperscriptBox["\[Omega]1b", "2"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "\[Omega]1b", " ", 
      RowBox[{"g3", "[", "\[Omega]2b", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"g2", "[", "\[Omega]2b", "]"}], " ", 
      RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g3", "'"}], "[", "\[Omega]2b", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", "\[Pi]"}]], 
   FractionBox["\[Omega]1b", "\[Omega]2b"], 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Omega]2b", "2"], 
      SuperscriptBox["\[Omega]1b", "2"]]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Omega]1b", " ", 
      SuperscriptBox[
       RowBox[{"g2", "[", "\[Omega]2b", "]"}], "2"]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"g3", "[", "\[Omega]2b", "]"}], " ", 
      RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.819606209644487*^9, 3.819606224447089*^9}, {
   3.819607114565557*^9, 3.819607119248704*^9}, {3.819609289185132*^9, 
   3.819609333853609*^9}, {3.81960996840676*^9, 3.8196099791302156`*^9}, {
   3.8202198432191553`*^9, 3.820219868745565*^9}, {3.820223353980895*^9, 
   3.820223430547455*^9}, 3.820303951492614*^9, 3.8203042153199*^9, {
   3.820559048359166*^9, 3.8205590634058847`*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"ba3e44fa-8516-4817-9937-5de9573939fe"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Subsection",
 CellChangeTimes->{{3.825071352202437*^9, 
  3.825071353399722*^9}},ExpressionUUID->"92145490-e5b4-4d40-900a-\
680a3c043e26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"TDC", "[", 
         RowBox[{
          RowBox[{"L", "[", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "2"}]}], "]"}], ",", 
          RowBox[{"L", "[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}]}], "]"}]}], "]"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", "p", "]"}], "\[Rule]", "h"}], ",", 
         RowBox[{
          RowBox[{"h", "[", "pb", "]"}], "\[Rule]", "h"}]}], "}"}]}], "/.", 
      RowBox[{"h", "\[Rule]", "0"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Omega]1", ">", "0"}], "}"}]}]}], "]"}], "//", "Simplify"}], 
  "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.825071431312236*^9, 3.825071470698188*^9}, {
   3.8250717904594383`*^9, 3.8250718517609863`*^9}, 3.825656699609877*^9, {
   3.825999051421522*^9, 3.825999058937544*^9}, {3.825999092159724*^9, 
   3.8259990937906523`*^9}, {3.842524749516254*^9, 3.842524843373704*^9}, {
   3.84328659935635*^9, 3.843286610468877*^9}, {3.843286877793051*^9, 
   3.843286927324106*^9}, {3.843286973087974*^9, 3.843287053744994*^9}, {
   3.843287092906515*^9, 3.843287102520027*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"c8c9d1ca-cb6f-49b7-b2a7-3706173c35a2"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"corr", "[", 
     RowBox[{
      FractionBox["\[Omega]2", "\[Omega]1"], ",", 
      FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}], " ", 
    RowBox[{"g2", "[", "\[Omega]2b", "]"}], " ", 
    RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "13440"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
    RowBox[{"g3", "[", "\[Omega]2", "]"}], " ", 
    RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}], " ", 
    RowBox[{
     SuperscriptBox["corr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["\[Omega]2", "\[Omega]1"], ",", 
      FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}]}], 
   RowBox[{"7", " ", 
    SuperscriptBox["\[Omega]1b", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"g3", "[", "\[Omega]2", "]"}], " ", 
    RowBox[{
     SuperscriptBox["corr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["\[Omega]2", "\[Omega]1"], ",", 
      FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}]}], 
   RowBox[{"14", " ", 
    SuperscriptBox["\[Omega]1b", "4"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
    RowBox[{"g2", "[", "\[Omega]2", "]"}], " ", 
    RowBox[{"g2", "[", "\[Omega]2b", "]"}], " ", 
    RowBox[{
     SuperscriptBox["corr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["\[Omega]2", "\[Omega]1"], ",", 
      FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}]}], 
   RowBox[{"1200", " ", 
    SuperscriptBox["\[Omega]1", "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"g2", "[", "\[Omega]2", "]"}], " ", 
    RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}], " ", 
    RowBox[{
     SuperscriptBox["corr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["\[Omega]2", "\[Omega]1"], ",", 
      FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}]}], 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Omega]1", "2"], " ", 
    SuperscriptBox["\[Omega]1b", "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"g2", "[", "\[Omega]2", "]"}], " ", 
    RowBox[{
     SuperscriptBox["corr", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      FractionBox["\[Omega]2", "\[Omega]1"], ",", 
      FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}]}], 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Omega]1", "2"], " ", 
    SuperscriptBox["\[Omega]1b", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.825071425112378*^9, 3.825071440740995*^9}, 
   3.825071471340457*^9, {3.825071791759931*^9, 3.8250717983016148`*^9}, 
   3.825071855052652*^9, 3.8250983723754683`*^9, {3.825656692350051*^9, 
   3.8256567007123957`*^9}, 3.82599905939775*^9, 3.825999097341915*^9, {
   3.8425247342456503`*^9, 3.84252475103911*^9}, {3.842524789013681*^9, 
   3.842524843808526*^9}, 3.843286518735931*^9, 3.843286611054295*^9, {
   3.843286880449995*^9, 3.843286929551415*^9}, {3.843286966492011*^9, 
   3.843287054374576*^9}, {3.843287093638784*^9, 3.843287103363496*^9}, 
   3.848122330591221*^9, 3.848146666823704*^9, 3.9344466085835533`*^9, 
   3.9362540608237886`*^9, 3.9380618600604744`*^9, 3.938066419755811*^9, 
   3.9380795534955597`*^9, 3.938079621815542*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"9fbe1d4c-8733-47f6-b6ec-a8fba8eab13c"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ising model", "Section",
 CellChangeTimes->{{3.825071886526161*^9, 
  3.8250718887929296`*^9}},ExpressionUUID->"fa3e0ff3-025c-4e47-9b34-\
d6a891b70f9f"],

Cell[CellGroupData[{

Cell["Functions for the Character and the ON basis", "Subsection",
 CellChangeTimes->{{3.82507194621476*^9, 
  3.8250719661360483`*^9}},ExpressionUUID->"7e608d97-59e3-4608-9781-\
8a6a94dc6d3d"],

Cell[CellGroupData[{

Cell["Character", "Subsubsection",
 CellChangeTimes->{{3.820325324607963*^9, 3.8203253299943027`*^9}, {
  3.820644302703464*^9, 
  3.820644305046854*^9}},ExpressionUUID->"043279d5-18d8-4596-9f51-\
5c724bf428bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", 
   RowBox[{
   "p_", ",", "q_", ",", "r_", ",", "s_", ",", "NMax_", ",", "\[Tau]_"}], 
   "]"}], " ", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"DedekindEta", "[", "\[Tau]", "]"}]], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "\[Tau]", " ", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "p", " ", "q", " ", "n"}], "+", 
            RowBox[{"p", " ", "r"}], " ", "-", 
            RowBox[{"q", " ", "s"}]}], ")"}], "2"], 
         RowBox[{"2", "p", " ", "q"}]]}], "]"}], "-", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "\[Tau]", " ", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "p", " ", "q", " ", "n"}], "+", 
            RowBox[{"p", " ", "r"}], " ", "+", 
            RowBox[{"q", " ", "s"}]}], ")"}], "2"], 
         RowBox[{"2", "p", " ", "q"}]]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"-", "NMax"}], ",", "NMax"}], "}"}]}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.8203253416141567`*^9, 3.820325350915597*^9}, {
  3.820574739119422*^9, 3.8205747652687397`*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"9f131170-6ac7-4597-81a5-5ee93e62fe04"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Orthogonal basis", "Subsubsection",
 CellChangeTimes->{{3.820324962879362*^9, 
  3.820324967336528*^9}},ExpressionUUID->"2bb7d003-66ee-468a-b50b-\
cac3dc7ac07b"],

Cell["\<\
Does only work for unitary models!
Need to specify c and h[1] before calling the function and clear them \
afterwards!\
\>", "Text",
 CellChangeTimes->{{3.820325004206237*^9, 3.820325017104253*^9}, {
  3.820325064684472*^9, 
  3.8203250838468733`*^9}},ExpressionUUID->"7aaaeab9-5295-42f8-a30e-\
d086a7cc914c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Orthogonalize2", "[", 
   RowBox[{"vec_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nn", ",", "OVecs", ",", "tmp1", ",", "tmp2"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "vec", "]"}], ">", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"OVecs", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "vec", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"HC", "[", 
               RowBox[{
               "vec", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}], "**", 
              RowBox[{
              "vec", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
              ")"}]}], ")"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nn", "=", "2"}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "OVecs", "]"}], "<", "n"}], "&&", 
          RowBox[{"nn", "\[LessEqual]", 
           RowBox[{"Length", "[", "vec", "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tmp1", " ", "=", " ", 
           RowBox[{
            RowBox[{
            "vec", "\[LeftDoubleBracket]", "nn", "\[RightDoubleBracket]"}], 
            "-", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"HC", "[", 
                  RowBox[{
                  "OVecs", "\[LeftDoubleBracket]", "j", 
                   "\[RightDoubleBracket]"}], "]"}], "**", 
                 RowBox[{
                 "vec", "\[LeftDoubleBracket]", "nn", 
                  "\[RightDoubleBracket]"}]}], ")"}], " ", 
               RowBox[{
               "OVecs", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Length", "[", "OVecs", "]"}]}], "}"}]}], "]"}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"tmp2", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"HC", "[", "tmp1", "]"}], "**", "tmp1"}], "//", 
            "Simplify"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"tmp2", "===", " ", "0"}], ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"OVecs", ",", "0"}], "]"}], ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"OVecs", ",", 
              RowBox[{
               FractionBox["tmp1", 
                SqrtBox["tmp2"]], "//", "Simplify"}]}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"nn", "=", 
           RowBox[{"nn", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", "OVecs"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.820568665965413*^9, 3.820568713412696*^9}, 
   3.820568774343354*^9, {3.820568811776091*^9, 3.82056882257931*^9}, {
   3.820569497395442*^9, 3.820569498861907*^9}, 3.820570158762204*^9, {
   3.8214218768706703`*^9, 3.8214218816070337`*^9}, {3.843900628070161*^9, 
   3.843900778483576*^9}, {3.843900855619363*^9, 3.843900859949275*^9}, {
   3.843900907114056*^9, 3.8439009108913307`*^9}, 3.843901320598762*^9},
 CellLabel->
  "In[358]:=",ExpressionUUID->"4765d32f-fbd3-484e-852b-4dce5f8f4ef6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OrtBasis", "[", "n_", "]"}], ":=", 
  RowBox[{"Orthogonalize", "[", 
   RowBox[{
    RowBox[{"LevelBasis", "[", 
     RowBox[{"n", ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"HC", "[", "#1", "]"}], "**", "#2"}], "&"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OrtBasis", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"Orthogonalize2", "[", 
   RowBox[{
    RowBox[{"LevelBasis", "[", 
     RowBox[{"n", ",", "1"}], "]"}], ",", "m"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OrtVacBasis", "[", "n_", "]"}], ":=", 
  RowBox[{"Orthogonalize", "[", 
   RowBox[{
    RowBox[{"VacBasis", "[", "n", "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HC", "[", "#1", "]"}], "**", "#2"}], ")"}], "&"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OrtVacBasis", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", " ", 
  RowBox[{"Orthogonalize2", "[", 
   RowBox[{
    RowBox[{"VacBasis", "[", "n", "]"}], ",", "m"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8203146331106653`*^9, 3.8203147836236143`*^9}, {
   3.8203148991023817`*^9, 3.820315006437379*^9}, {3.820315119459457*^9, 
   3.820315129838152*^9}, 3.820315620832769*^9, {3.820315703268038*^9, 
   3.8203157062865543`*^9}, 3.820315792275713*^9, {3.8203248530876713`*^9, 
   3.820324892981915*^9}, {3.82032498374962*^9, 3.820324987928351*^9}, {
   3.820559592351964*^9, 3.820559619178226*^9}, {3.8205617418565903`*^9, 
   3.820561754389926*^9}, {3.8205624082848997`*^9, 3.820562427034337*^9}, {
   3.8205673799787188`*^9, 3.820567407613903*^9}, {3.820567866058866*^9, 
   3.820567871941997*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"e13d5e22-b781-450a-af8f-18e728fcee3a"],

Cell["Example:", "Text",
 CellChangeTimes->{{3.825072354513784*^9, 
  3.825072363400836*^9}},ExpressionUUID->"7bb8d8fe-afa6-4820-9022-\
23c52a1c14af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"4", "/", "5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OrtVacBasis", "[", 
   RowBox[{"6", ",", "4"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "c", "]"}]}], "Input",
 CellChangeTimes->{{3.825072216411603*^9, 3.8250723368766947`*^9}, {
  3.825072379111985*^9, 3.8250724724865217`*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"9c7467e5-9def-4287-adba-d41fb1d8d918"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"-", "6"}], "]"}], "**", "vac"}], 
    SqrtBox["14"]], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SqrtBox[
     FractionBox["7", "3"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "7"]}], " ", 
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{"-", "6"}], "]"}], "**", "vac"}]}], "+", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "**", "vac"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"22", " ", 
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{"-", "6"}], "]"}], "**", "vac"}]}], "+", 
      RowBox[{"31", " ", 
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "2"}]}], "]"}], "**", "vac"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{
          RowBox[{"-", "3"}], ",", 
          RowBox[{"-", "3"}]}], "]"}], "**", "vac"}]}]}], 
     RowBox[{"4", " ", 
      SqrtBox["663"]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "630"}], " ", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{"-", "6"}], "]"}], "**", "vac"}]}], "-", 
     RowBox[{"1509", " ", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "**", "vac"}]}], "+", 
     RowBox[{"465", " ", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}]}], "]"}], "**", "vac"}]}], "+", 
     RowBox[{"425", " ", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "**", "vac"}]}]}], 
    RowBox[{"12", " ", 
     SqrtBox["10166"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8250722230082693`*^9, 3.82507233867064*^9}, {
   3.825072380248158*^9, 3.825072473523285*^9}, 3.825656917610126*^9, 
   3.848122355048984*^9, 3.848146667437855*^9, 3.9344466088677588`*^9, 
   3.9362540611413937`*^9, 3.9380618603508835`*^9, 3.9380664200382795`*^9, 
   3.938079553776681*^9, 3.9380796222110777`*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"0358408a-95f5-4042-b811-2cf57b089506"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Doing the sum", "Subsection",
 CellChangeTimes->{{3.825072834470058*^9, 
  3.82507288764738*^9}},ExpressionUUID->"d4d8a09d-0cf0-4b62-a4e8-\
2a84ee6171ba"],

Cell[CellGroupData[{

Cell["Vacuum representation", "Subsubsection",
 CellChangeTimes->{{3.8250729308123617`*^9, 
  3.825072934519135*^9}},ExpressionUUID->"8facdeeb-01e5-4bec-852a-\
6c89a27809a3"],

Cell[TextData[{
 "ON basis computed from above function. It\[CloseCurlyQuote]s a list of list \
of basis vectors with a particular level. I.e. \nOnvac\[LeftDoubleBracket]n\
\[RightDoubleBracket] gives a list a basis vectors at level n-1.  Here, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "\[LessEqual]", 
    RowBox[{"16", " ", "."}]}], TraditionalForm]],ExpressionUUID->
  "e5a33eb3-c1bb-4f4c-8738-3d106d03ed36"]
}], "Text",
 CellChangeTimes->{{3.825072974780271*^9, 
  3.825073175051674*^9}},ExpressionUUID->"4874f5d9-91a0-4b8a-99d9-\
d085743cef71"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ONvac", "=", 
   RowBox[{"Import", "[", "\"\<ONvacIsing.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ONvac", "]"}]}], "Input",
 CellChangeTimes->{{3.825072916494059*^9, 3.825072964291843*^9}, {
  3.825073184563115*^9, 3.82507318941381*^9}, {3.82599919069976*^9, 
  3.8259992328609047`*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"0be38211-3b4f-4712-8037-19f6195f58d2"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{
  3.825073198739437*^9, 3.825656958669079*^9, {3.825999206989258*^9, 
   3.825999233924708*^9}, 3.831462212892297*^9, 3.848122355126625*^9, 
   3.848146667659131*^9, 3.934446608884016*^9, 3.936254061162595*^9, 
   3.9380618604036913`*^9, 3.938066420081118*^9, 3.9380795537923174`*^9, 
   3.9380796222414503`*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"243531f3-bb06-4edb-b705-1d57c1e6115e"]
}, Open  ]],

Cell["\<\
The computation is commented out and only the result is imported. The results \
is a list of elements 
{n, #}, where n is the level of the chiral descendents and # is the sum over \
all 1pt fcts that contribute at that level.  \
\>", "Text",
 CellChangeTimes->{{3.8250757980974503`*^9, 3.825075831445799*^9}, {
  3.825079632166869*^9, 
  3.825079786657733*^9}},ExpressionUUID->"e17b00ff-0f70-4dc2-bd54-\
4aef37377aef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"corr", "[", 
      RowBox[{"\[Tau]_", ",", "\[Tau]b_"}], "]"}], ":=", 
     RowBox[{"Z", "[", 
      RowBox[{"\[Tau]", ",", "\[Tau]b"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "[", "p", "]"}], ":=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "[", "pb", "]"}], ":=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"c", "=", 
     RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"VacCoef", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Z", "[", 
           RowBox[{
            FractionBox["\[Omega]2", "\[Omega]1"], ",", 
            FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}]}], "}"}], "}"}], 
       ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Simplify", "[", 
                RowBox[{
                 RowBox[{"TDC", "[", 
                  RowBox[{
                   RowBox[{"ONvac", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"ONvac", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], 
                  "]"}], ",", 
                 RowBox[{"Assumptions", "\[Rule]", 
                  RowBox[{"\[Omega]1", ">", "0"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                  "ONvac", "\[LeftDoubleBracket]", "i", 
                   "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Assumptions", "\[Rule]", 
              RowBox[{"\[Omega]1", ">", "0"}]}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "3", ",", 
           RowBox[{"Length", "[", "ONvac", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
     ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<VacCoef_Torus_1hole.mx\>\"", ",", "VacCoef"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"corr", ",", "h", ",", "hp", ",", "hpb", ",", "c"}], "]"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"VacCoef", "=", 
    RowBox[{"Import", "[", "\"\<VacCoef_Torus_1hole.mx\>\"", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.8250735957465754`*^9, 3.825073607847135*^9}, {
   3.82507585817133*^9, 3.82507588471772*^9}, 3.825076142763586*^9, {
   3.825079792258757*^9, 3.8250797964664593`*^9}, {3.825656987971157*^9, 
   3.825657000389917*^9}, {3.825657040191264*^9, 3.8256570528047533`*^9}, 
   3.8256571171435204`*^9, 3.825999268672183*^9, {3.825999347677607*^9, 
   3.82599935159389*^9}, 3.8259994093795853`*^9},
 CellLabel->
  "In[368]:=",ExpressionUUID->"9f82e7ef-36e5-45a0-97d6-9d0f4a502518"],

Cell[TextData[{
 "Now let\[CloseCurlyQuote]s choose particular periods and evaluate Z, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "1"], TraditionalForm]],ExpressionUUID->
  "fae30405-682e-4812-b5f3-25152c6b8a81"],
 ", etc."
}], "Text",
 CellChangeTimes->{{3.825078836769466*^9, 
  3.8250789183029003`*^9}},ExpressionUUID->"ce5625a9-ccbe-4eaf-847f-\
c88bb1732c34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Z", "[", 
      RowBox[{"\[Tau]_", ",", "\[Tau]b_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Chi]", "[", 
         RowBox[{
         "4", ",", "3", ",", "1", ",", "1", ",", "20", ",", "\[Tau]"}], "]"}],
         " ", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"4", ",", "3", ",", "1", ",", "1", ",", "20", ",", 
          RowBox[{"-", "\[Tau]b"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"\[Chi]", "[", 
         RowBox[{
         "4", ",", "3", ",", "1", ",", "2", ",", "20", ",", "\[Tau]"}], "]"}],
         " ", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"4", ",", "3", ",", "1", ",", "2", ",", "20", ",", 
          RowBox[{"-", "\[Tau]b"}]}], "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"\[Chi]", "[", 
         RowBox[{
         "4", ",", "3", ",", "1", ",", "3", ",", "20", ",", "\[Tau]"}], "]"}],
         " ", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"4", ",", "3", ",", "1", ",", "3", ",", "20", ",", 
          RowBox[{"-", "\[Tau]b"}]}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"g2", "[", "\[Omega]2_", "]"}]}]}], ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"WeierstrassInvariantG2", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]1", "/", "2"}], ",", 
           RowBox[{"\[Omega]2", "/", "2"}]}], "}"}], "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{"g3", "[", "\[Omega]2_", "]"}]}], ":=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"WeierstrassInvariantG3", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Omega]1", "/", "2"}], ",", 
            RowBox[{"\[Omega]2", "/", "2"}]}], "}"}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"\[Eta]1", "[", "\[Omega]2_", "]"}]}], ":=", 
        RowBox[{
         RowBox[{
          RowBox[{"WeierstrassZeta", "[", 
           RowBox[{
            RowBox[{"\[Omega]1", "/", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"g2", "[", "\[Omega]2", "]"}], ",", 
              RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "}"}]}], "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{"e1", "[", "\[Omega]2_", "]"}]}], ":=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"WeierstrassP", "[", 
            RowBox[{
             RowBox[{"\[Omega]1", "/", "2"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"g2", "[", "\[Omega]2", "]"}], ",", 
               RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "}"}]}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{"f1", "[", "\[Omega]2_", "]"}]}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{"WeierstrassPPrime", "[", 
             RowBox[{
              RowBox[{"\[Omega]1", "/", "2"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"g2", "[", "\[Omega]2", "]"}], ",", 
                RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", "\[Omega]1"}], "=", "1"}]}]}]}]}]}]}], ";", 
    RowBox[{"\[Omega]2", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", "\[Pi]", " ", "I"}], "6"]], ",", "20"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Omega]1b", " ", "=", " ", 
     RowBox[{"Conjugate", "[", "\[Omega]1", "]"}]}], ";", " ", 
    RowBox[{"\[Omega]2b", " ", "=", " ", 
     RowBox[{"Conjugate", "[", "\[Omega]2", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"VacCoef", "//", "Chop"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"VacCoefN", "=", 
    RowBox[{"Import", "[", "\"\<VacCoef_Torus_1hole_N_trian.mx\>\"", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.825079212217927*^9, {3.8250792427962523`*^9, 3.825079245767881*^9}, {
   3.825079355796658*^9, 3.8250793859909*^9}, 3.825657134038892*^9, 
   3.825657184409532*^9, 3.825999441382021*^9, {3.825999722843713*^9, 
   3.825999744121503*^9}, {3.8447582673184958`*^9, 3.844758274229774*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"edb09a40-7213-4e4b-b11f-bcf3a820f131"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Epsilon] representation", "Subsubsection",
 CellChangeTimes->{{3.8205716149090767`*^9, 3.820571616793716*^9}, {
  3.820572258891944*^9, 3.820572259262096*^9}, {3.825075764550218*^9, 
  3.825075766505769*^9}},ExpressionUUID->"fa7c6ff0-2ed8-4e09-b3ce-\
84e7fdb35c02"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ON\[Epsilon]", "=", 
   RowBox[{"Import", "[", "\"\<ONepsIsing.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ON\[Epsilon]", "]"}]}], "Input",
 CellChangeTimes->{{3.825076702077469*^9, 3.825076706072192*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"33fc7790-9e1b-4ffb-87a0-1d30e303eff8"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.825657229697401*^9, 3.844754659577511*^9, 
  3.848122355258404*^9, 3.848146667950201*^9, 3.9344466089282846`*^9, 
  3.936254061211953*^9, 3.938061860455361*^9, 3.938066420129611*^9, 
  3.93807955383959*^9, 3.9380796223114357`*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"d8a83a0d-fbfe-4554-a8fe-ef96509ec1f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"corr", "[", 
      RowBox[{"\[Tau]_", ",", "\[Tau]b_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Eta]", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Eta]", "[", 
       RowBox[{"-", "\[Tau]b"}], "]"}]}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "[", "p", "]"}], ":=", 
     RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"h", "[", "pb", "]"}], ":=", 
     RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"hp", "=", 
     RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"hpb", "=", 
     RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"c", "=", 
     RowBox[{"1", "/", "2"}]}], ";", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Eta]", "\[Prime]",
       MultilineFunction->None], "[", 
      FractionBox["\[Omega]2", "\[Omega]1"], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Omega]1", " ", 
          RowBox[{"\[Eta]", "[", 
           FractionBox["\[Omega]2", "\[Omega]1"], "]"}], " ", 
          RowBox[{"\[Eta]1", "[", "\[Omega]2", "]"}]}], 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}]]}], 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        SuperscriptBox["\[Eta]", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", 
         FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}]}], ":=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Omega]1b", " ", 
          RowBox[{"\[Eta]", "[", 
           RowBox[{"-", 
            FractionBox["\[Omega]2b", "\[Omega]1b"]}], "]"}], " ", 
          RowBox[{"\[Eta]1", "[", "\[Omega]2b", "]"}]}], 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}]]}], 
       "\[IndentingNewLine]", 
       RowBox[{"Monitor", "[", 
        RowBox[{
         RowBox[{"\[Epsilon]Coef", "=", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "-", 
                RowBox[{"1", "/", "2"}]}], ",", 
               RowBox[{"Simplify", "[", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"TDC", "[", 
                   RowBox[{
                    RowBox[{"ON\[Epsilon]", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"ON\[Epsilon]", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "ON\[Epsilon]", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "ON\[Epsilon]", "]"}]}], "}"}]}], "]"}],
            "//", "Simplify"}]}], ",", "i"}], "]"}], "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\<epsCoef_Torus_1hole.mx\>\"", ",", "\[Epsilon]Coef"}], 
        "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ClearAll", "[", 
     RowBox[{"corr", ",", "h", ",", "hp", ",", "hpb", ",", "c"}], "]"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Epsilon]Coef", "=", 
    RowBox[{"Import", "[", "\"\<epsCoef_Torus_1hole.mx\>\"", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.825078701165125*^9, 3.825078727982246*^9}, 
   3.825657254559204*^9, 3.825657286462707*^9, 3.848122368412251*^9, {
   3.848122407353116*^9, 3.848122412878913*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"f1471f18-6c57-4262-b615-68336788f06a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", "\[Tau]_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"DedekindEta", "[", "\[Tau]", "]"}], "\[IndentingNewLine]", 
       RowBox[{"g2", "[", "\[Omega]2_", "]"}]}], ":=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"WeierstrassInvariantG2", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Omega]1", "/", "2"}], ",", 
           RowBox[{"\[Omega]2", "/", "2"}]}], "}"}], "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{"g3", "[", "\[Omega]2_", "]"}]}], ":=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"WeierstrassInvariantG3", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Omega]1", "/", "2"}], ",", 
            RowBox[{"\[Omega]2", "/", "2"}]}], "}"}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"\[Eta]1", "[", "\[Omega]2_", "]"}]}], ":=", 
        RowBox[{
         RowBox[{
          RowBox[{"WeierstrassZeta", "[", 
           RowBox[{
            RowBox[{"\[Omega]1", "/", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"g2", "[", "\[Omega]2", "]"}], ",", 
              RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "}"}]}], "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{"e1", "[", "\[Omega]2_", "]"}]}], ":=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"WeierstrassP", "[", 
            RowBox[{
             RowBox[{"\[Omega]1", "/", "2"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"g2", "[", "\[Omega]2", "]"}], ",", 
               RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "}"}]}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{"f1", "[", "\[Omega]2_", "]"}]}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{"WeierstrassPPrime", "[", 
             RowBox[{
              RowBox[{"\[Omega]1", "/", "2"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"g2", "[", "\[Omega]2", "]"}], ",", 
                RowBox[{"g3", "[", "\[Omega]2", "]"}]}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", "\[Omega]1"}], "=", "1"}]}]}]}]}]}]}], ";", 
    RowBox[{"\[Omega]2", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", "\[Pi]", " ", "I"}], "6"]], ",", "50"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Omega]1b", " ", "=", " ", 
     RowBox[{"Conjugate", "[", "\[Omega]1", "]"}]}], ";", " ", 
    RowBox[{"\[Omega]2b", " ", "=", " ", 
     RowBox[{"Conjugate", "[", "\[Omega]2", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Epsilon]Coef", "//", "Chop"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Epsilon]CoefN", "=", 
    RowBox[{"Import", "[", "\"\<epsCoef_Torus_1hole_N_trian.mx\>\"", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.825079852759223*^9, 3.825079882177857*^9}, {
  3.825596633093349*^9, 3.8255966343292418`*^9}, {3.84812241997731*^9, 
  3.8481224372277613`*^9}},
 CellLabel->
  "In[373]:=",ExpressionUUID->"091beb90-bc3a-4574-97f4-1977d0e30764"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.820575353929886*^9, 3.820575379979313*^9}, {
  3.820575526384886*^9, 3.820575539089785*^9}, {3.820576642385516*^9, 
  3.820576644626816*^9}},ExpressionUUID->"6f53655b-45a5-4f12-9d73-\
39ddd8f2a663"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZBN", "[", 
   RowBox[{
   "Bvac_", ",", "B\[Epsilon]_", ",", "vacCoef_", ",", "\[Epsilon]Coef_", ",",
     "l_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"B\[Epsilon]", "\[NotEqual]", " ", "0"}], ",", " ", 
    RowBox[{
     RowBox[{"Bvac", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"vacCoef", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
         SuperscriptBox["l", 
          RowBox[{"2", 
           RowBox[{"vacCoef", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "vacCoef", "]"}]}], "}"}]}], "]"}]}], " ", 
     "+", " ", 
     RowBox[{"B\[Epsilon]", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]Coef", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
         SuperscriptBox["l", 
          RowBox[{"2", 
           RowBox[{"\[Epsilon]Coef", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "\[Epsilon]Coef", "]"}]}], "}"}]}], 
       "]"}]}]}], ",", 
    RowBox[{"Bvac", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vacCoef", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
        SuperscriptBox["l", 
         RowBox[{"2", 
          RowBox[{"vacCoef", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "vacCoef", "]"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8205754129848223`*^9, 3.820575500527164*^9}, {
   3.820575555492597*^9, 3.820575651569292*^9}, 3.8205765955929813`*^9, {
   3.820576646981186*^9, 3.820576789619384*^9}, {3.8205768232818117`*^9, 
   3.820576843251506*^9}, {3.820576897184107*^9, 3.820576929503098*^9}, {
   3.8225590906995363`*^9, 3.8225592446244802`*^9}, {3.822559379770391*^9, 
   3.822559399473041*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"85bf8963-657a-4661-9e47-f2a31b785241"],

Cell["Only vacuum rep:", "Text",
 CellChangeTimes->{{3.8251392810632153`*^9, 3.825139292575145*^9}, {
  3.825656613384124*^9, 
  3.825656613968809*^9}},ExpressionUUID->"da976776-7420-4ce0-9aa4-\
911c7c623766"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DataTrian", "=", 
   RowBox[{"Import", "[", "\"\<VacCoef_Torus_1hole_N_trian.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trianZ", "=", 
   RowBox[{"ZBN", "[", 
    RowBox[{"1", ",", "0", ",", "DataTrian", ",", "0", ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["r", 
        FractionBox[
         RowBox[{"-", "1"}], "12"]], "trianZ"}], "/.", 
      RowBox[{"r", "\[Rule]", "r0"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", 
          FractionBox[
           RowBox[{"-", "1"}], "12"]], 
         RowBox[{"Series", "[", 
          RowBox[{"trianZ", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "12"}], "}"}]}], "]"}]}], "//", 
        "Normal"}], ")"}], "/.", 
      RowBox[{"r", "\[Rule]", "r0"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r0", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "5"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.822559469673856*^9, 3.8225595637271547`*^9}, {
   3.822559593826127*^9, 3.8225596156764936`*^9}, {3.822559668750618*^9, 
   3.822559858504733*^9}, {3.822559926776606*^9, 3.822560329106048*^9}, {
   3.822561635717999*^9, 3.822561636016438*^9}, {3.822561682598257*^9, 
   3.822561711873642*^9}, {3.822561777199582*^9, 3.822561789390284*^9}, {
   3.82256189535956*^9, 3.822561903747335*^9}, {3.822562073197592*^9, 
   3.8225620767946777`*^9}, {3.822563452737122*^9, 3.822563460227557*^9}, {
   3.822564118143692*^9, 3.8225641979609547`*^9}, {3.822564245392263*^9, 
   3.822564332492144*^9}, {3.822565666212387*^9, 3.8225657354712553`*^9}, {
   3.8225657823751297`*^9, 3.822565803753971*^9}, {3.8225660929426727`*^9, 
   3.8225661018994637`*^9}, {3.8225661605721083`*^9, 3.82256621523383*^9}, {
   3.8225681376075697`*^9, 3.822568139473647*^9}, {3.8250801944024*^9, 
   3.8250801951992702`*^9}, {3.825080354857939*^9, 3.825080370263747*^9}, 
   3.825657431480439*^9, {3.825657501692721*^9, 3.825657674636095*^9}, {
   3.825657866401245*^9, 3.825657937175004*^9}, {3.8260000280413303`*^9, 
   3.826000028168594*^9}, {3.826000076236732*^9, 3.826000076555491*^9}, {
   3.8260001400991507`*^9, 3.826000140927009*^9}, 3.826000253526726*^9},
 CellLabel->
  "In[375]:=",ExpressionUUID->"b8cb40a2-12e6-407f-9c54-2f5aabbe64d1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw92Xc8le//B3Bn2dky4tMgWUm7hPcVlWRnRCQkSWWTkTTs0ZS9EtkZoSgj
m3MOx15HqWQUiaJE+l79/vidf87j+Tj3ue9r3Nf9fl2Pe7Ody8nzRBYWFiqB
heXf96/716/LaW8Elv/7CCGyprjrOzFpUCb2J7c486LdafHJz8X2wIbeRk+F
/HVoXEL65lUZdVC6t7S+7xk30qEPlKaIHYGSYLrmJxZuJB0lmfV3ozYIOeka
d1/jQqsnzsXZyuiDpMT2tBcCXOhzUG+jbawRzNhPpx2u4kSn7H9WPxAzgdE0
9dsRzpyoUVP8RUOyGTwfsLjuociJlKXUin9stICXPsd+j81zoGSiTe7WJ5ZA
OaBcZVrNgdg/3Mowk7GG4Dmnx1XRHKhqrJveYGIDS7n9Fmp2HMjV0P6EVawt
MGrPhR9S4UCjO0I1o8XsQeuhrErjAjuKSROt22p5HpS8UmdiutnRCd481Zpk
B+g8feGVXRk7qvhK2zu38SLcSw2sFgtgR5etrUtDbZ0geEdfU+45drSlY05p
05NLsP6anuNNHXZ0p1BA1kjGGbYOMI4/+I8dHZXMzJy+4AK9g1+VEznY0fXm
RL43Jq7Qr5bSH7zIhvbsU4y2iHUDmiSlt76TDaULG4REiHnCrbr/jPSj2JA/
Pa7RrMoTUqLTON9eY0NmwWNEKUsvePXM32X2ChviXnQLfJXsDRq+zSJXjNiQ
T2+Mz8xGX6B43r2iLsmGjKNGK17W+UIk0TBGiJ8NKR2RWQyy9YMfY3Lzhyhs
aPz5CzfJJ/7geUejwPkrKzJ6OOykL3MdtngsyFEaWZGijlSueMt1EO/vryNV
sSJ20uXJiQuBYCrkYalSzIrOVq6V1JrcgHLNp7eOpbAiYbl7SuaxN6F72V0g
w5cV3WR/vi1cLAj8asnUpYOsSF7rflipaxAceu+nQdjFirqDXaZHWoJgiWdE
XlmeFUmTFPOVvIPh7QZTlyVxVtT8J1OptzsEkp7pvqOsURD399i9G6PCQXmb
wmWbNgoq3+kVe/xjOLAGC/CoNFCQtavxTzeVCLB9r7wkV01BRbO8lY1TEWAi
Eq1yooSCTk6FqTodjYJ9O6fUAhIpKH7UT7N87Q4k9ixe03CloMMSFplvTe+C
1ArvsuYlCvp8ej+FvfAuXEvLvGTiQEH/zfieK9x+D1z1vr5Pt6Igl4v7trIw
74H9bX7Hd9oUJGBflJN14AEQT7XLl8tQkLnF46Jv8zFQcGWn974pMpobMeHM
EH8EM0t/QwfGySjEmv28seYjIDVFpgS+J6Pn51zEK2IegctnifPjw2TE46wW
7L8/FiqDXW/+oZNR062h06wBceBw4Wi6eTkZ7SrgZ5VgTwSde1qtm8LIqE2p
yYaunAhfGi28vIPJyKbE59V1i0RQtfuQxLhFRtEV71zf5yWC814NiQcBZDRV
VzjyVC8JeNdvvHjcg4xS+7RLdj5Mhlyu/d+9z5IR19+bVlr/pUHC1KbCKBUy
ir94ylrxWBocn0uSPH+AjKR7FW34ndPAw0kzFO0jI/XcgXMj1WkgKT4pw7KL
jCpzY8tfKKXDzLPnDY/lyGjWeOa1Tkc6fOZ+q+woRkamOXFUj3UZkHTu2ljv
bxJKPnNL12FzBtR5z+r//UVCHwSu0M33ZoBICf+swk8ScgnQ6FQ7kwGZfvmZ
kd9JKPzkbDdbYQacZx72s58hoepVjeEk3ScQzD5UdfUtCW01+jrVEJkJz2Rc
DdkaSUg8UEvlwuNMWNLSKNOtJyG+wvRIzheZ8Fv/HW9MHQn9ZjdWMvqQCW1u
YSmy1STEqHvh8fZAFiw++pLqWEFCfso31359ygIWXadmlEtCHbxCQkooG0Qf
RTkduEdCVzsOQvyPXOD3ZUtItCMhHqXyT23seRA0RTxy2paEMqOVo1Yk8kBG
2H1N3IaEunS3DVkfzYNr7YuJaWdISIEq5LE1Ng/UHXyOlJuT0LuWuael+/Nh
4aXMIp8BCWm9yeKh+xXA3daX5wNVSUikjP8tgVAEG2R2XpoTIyGrqBWT8fVF
cMNdqq9LlIQy7D9RmxWLgHeSTbJchIQUhSsrI82LIP1KzeHrwiSk4W3zSLi4
CJb8xarF+UloX/KppzE7isE8qNLLn52EbK2fnsl5Wwx+83T13p9EVPFBk9ap
Wgo/OfOyCwaJqN4pZYPFTBm8VDokGpFBRIsyaryFV17ATJEny6A3ERGX8/k2
bK0COV4BAUc9Itr316bC+NlrKDXiO2SrQES0oD0dzfK1EPDd0q11HRFtvPdl
OfdrHThmjREuzhPQl5/v3vYp1wPZrGJIapiAMj+/aue50wCZ+xXdlBoJyDnO
QMrpYQMII+2mtw0EtP/IR/+m+AYwmfbRuYvdnsK5/dqTBuDg+zX7rZ6A5g0t
7k6/bABKSFdExRsCUn+xZNz4sQEeVvNs1KkloKHbO0d9DzbCYEnAnYQqAuKR
zJ4bH2+EDGO//PYSAkJmt0c/TjeCj8KfyUhs97tnqR++NkKf7SEDPex+gmj2
2K9GyJ0cT2EUE1DqRJg1k7sJrCi0Q0NFBKRU7ETv2dMEOz/x+S4UEpCeplJ+
fVAT+DTtWDySR0BRF8sd0qWb4czwweWLTwjoMyoM45JvBjpp+7Wd2FqiWXne
O5oh7Ij3zuUMAiK2xHzVVWmGuUnB3eHYvtKe3ssGzWClUP0g/zEBObzbFXLS
vxnGclibl9MI6LBpcRa5uxnyNVP4Xyfj9inmtLgMNENqUON4OPYqKX16mNkM
y9ZPP5/Cfll6d3vJZDOseObd+ZGE28/nUn7mTzPYRSocUMaWoG5vqpBtgavb
1oRKEghoCeWPOwa2gMmyjehQLAG9zvySdDWoBfr0L+8txr7FrmgcEt4C/2Xv
DQzF5mEUvHnysAW+zQon7MOWOfss9W12C9xWiJ+IfURAZgEl5iaMFsj8tmX2
bAwBlVe+oMHmVngalNAh+ICA/CR/3daXaQXV7JLob/fx/Nw8cOiMQiuwPDzo
R8emHa/M9dvbCt+mS0ZCsccHqkLKtVvh9dpS3do9AhJaqkYK7q2gcj1CfPEu
AXnuaixb39AKOXIjB8l38Pjt2ZR+v7UVvAVs1MejCch837VI7o5WSP2u6duI
fUhljx1xqBXGSgweBGMTNTJ5v35thfLfkSc5se8aBTk1ibcBo8dV6L8oArph
PGaKNrXBtFTCbQK2u6nq4Vdb2+Dp0wa5T5G4vxY/REqU2yBL/sSGQmwJW/um
5GNtYN+nGwPYea5HNnm6t8Euy8FJ5wgCSnZP55q72gb96SdoptjRnqtLFwPa
IDTHbUoV29WnjH42rA30XnO3cmHvvyHtr5PaBvSwN1sLwgmo8S65f0t7Gxj+
LTj/M4yAKu7bvEnpbIPrORTqe+ych68LRPvaYI27z5GGHRnneZtnrA3cMjn1
M7BPpo0r/15sg6RX++oMsd89a4zs2twOYxLf9V+GEhBjljyza1s7tOY7PHqK
Xad4VDdGsR0MxfgFH2Gn5zVxn9rfDo1b1cvcse2eNkczddvBVvf8XWXsk59Y
v6qdbIerpSv3NmFrSmvpp51qhw2pO9v5sKUzWnjs7NrhmUvJx/kQAppIab07
ebUdSOv9yiqw+5ns344HtMO8ZbBnDnbLBm3DvFvt8M0n+XIidk5CG9+V6HZg
+GylBGI7PWq/v5DRDn33ZIdOYM9G0R7+obeDAd1YbDaYgN5SuX9Y97SDaVOZ
zQfsDk49k7rBdvhhQHk/gP0sjC50+2M7pAoXRzVguwZ1PGJfbofNV2n3U7Bt
GniWLq61Q22RdkYMthHRwIxKosLrhe0zkdi7bnSuv8NDhUE3R0V/7B/+jDhB
aSosJ5y0scIer+L75SlHBUNCuZopdt+yoXm/EhWGipdN9LErrnaJJhykwlq2
487D2E8r+H1/q1PB06t0SQU7btFoyPIIFUZiJZf2YPt4dCf8Z0CFw+FxT+Sw
HUsFfgeaUMHldLORNLbF/MnT7y2osBBoprIRW8WlRzzTngrb3EaqhLHlnwn6
U5yoMPni20l+bPFZ4xEHFyps0c7Zug57xak3Sc6PCtTP4E/BNtl35r5SIG7f
L+MDROwCwkTI7iAqxLDlyP4NIiAK3fnagXAqOMRq665iW8f/dFO7QwW+ncee
LGO/OHfjgsZDKiw652//ic23g+OMVjwVDn0P+fID2/H3/ZO6KVQYvTzBXMB+
0yR+3CiDCsmxA4R5bPH7T9TMsqkguN/x9By2u5XibssCKpRsejoxi03dVi5r
U0KF+p1pT2ewpb+r/Xe+ggoXTWwTv2AH1DQLOr2iQun1328+Y/eHG3C41FEh
stRH8p+VTAfXPJpwf/9MF0xjh26y/eHTToXdflau/zz2ZXo6oJMK/npvL/zz
gRfu7271UuFYbsDDf75/a6U3dIgKe6nHv//zZ72g9qi3VHi/qhf67/yaYuvq
7n+kwvjDJIN/7Ukef1QeO0UF5jzo/mvvj6L/8pNmqeAUpB3wrz96/tnp6QtU
UG1q/vAV++kx5disn1TgVWm+9g17jb8yMm8V98fTTOffeJ0aPXyziEADbsEQ
/X/jWZzT7l3GSgPx2nMhS9gcnsaXK7losKK0tvAL2w6YtjV8NJiTto9ZwRbs
n9VtFafBwBTdi4Dn9/Jjbw36Rhps8JkrJ2M3Xv67v1sam09UgR3bm8QvxVSi
we5zVWW82J0dCaLvd9PA4PDJNkFs2cQtPBMHaKDqvF1QFHtIec/ynAYN7t38
fGzzv/Wy+vrrDy0a7Jv9rCyDHdFydHxZlwYqpZcMFbBVrU91kk7RIHJYQXkf
dlqkX5bIJRqwWJh7/lsvv8xISRKuNJia5eb+t54Mt0Td2+xFg0WNmiFLbGJl
ir9CIA1O65mJOGGfn6gzgoc0sA4UlQzHrinR1joSTwO10y4O97HXB3Sraqfg
8/trTCRgtwqObzPOpgFCqeH52AqH2dYcXtFAMeC7TRd2cV7+tsE6GlDkvx9k
Yu8RMjTSbqZBiE2i8eS/9k/GZyp00WDm627tNWz9aHmdbxP4+nyTsAM/n7qX
OjxtZ2iwhcd7kyr2KRuP1O55Gny6dEpDG9tm9+v5slUa6FEcT9hjuw/pxfsK
0MGkQ8o5BXtJY+HNZxE6PLuSY1mA7V8Q+8VSkg43XitFvsIOCnynri5Lh8wL
CcXD2LFb3T4R1engOmUhIoGfv5VuMbuiLtLB86ilYz62+sgBqz/OdPgYe+dG
DXb9kdFgZ086mL/fwezCbheRGTIMpIPwipj1Mjaz+kWg8CM6+N7ZeFcH1w8W
zhFaah0dLji0Vq1iB3kELvE200FT9beQEK5XHKNSm25S6WD/R7RMAVug+LLH
uX46xMUHvrHEljZbE5OdoUMjLWtDLbZWxuYLJSId8KBA5eMDXP/2xPPINEt0
wPlRldoC7E13VsaHN3eARWXhYDP2b98+O7JiB+i7QOMKdqFRuPUp1AFnOe1u
OOL6K0iYN/3j2AEzSQZperh+vztbd0S7qgM8SUZ8Wjgv0EwLSda1HVDH5d3o
iP1SJ7HevbEDtH+2v4zAfrDfEyV3dIDiIRu7TuyjvLKqcx86YK9hzStLnD/y
a+7ufsTVCVEJBUk3cD65Knl2y3urTsixpVes4LxjZ6hsxrTtBJMvR6jSD/H9
cJsQMeDQCeii7iZ9bJnpJ/N0104oCLoY9Ri7t2yqriqoEz4Ge7jo4PykrOt+
NqagE3z8yr3ycb6a8gtO1lrthH5y5faUePy8MVNwfMzCgPDDbLc7sG2+CRI3
khiw6+zSBhac73SkPu0VZ2dAV5GkmD32lvDQFD4BBuwNtNXckYjrvQnt8p+t
DGhouObcjfOh4owp14AeAzQOhw3q4vz50kS3NsKQAUq2hQ2R2JrVGh7qxgxI
tTAnUrFP39kxkmXOgMZPdL8T6QQUrsyR73mOASJuG630cJ6d8Hx9QsCXAdEa
3/7a4Tyc/mdLhF4mA0KyD3Z0ZOPrOYipE7IZcPsJw1U0B9eLDt6FslwGEF3u
XrLD7khbtZAoYkBMwUann9h/DvfLfalkQJh+592tOH+fDglvC+tkwOeYz2kP
CvB8835jb/yN+yfZN1OM8313dUSo9h8GeNP6d7KU4vm8vJW18y8DPgWSWg2w
BdpPk4bJXXD62YWpuX8Obvozx9MFD5D0n91luF6tJC5skOoCmZ3ER9QKAuKe
PMr00OmC7dSXVw++JiBybVKRVHIXPM+xlRJtJaBh1SPH36V2QeIun6PB2EVV
M2OJj/HvGR+7FrBPV6gJCGR3wapEmHxnGwGVFL7zZCntAseVF2NRVFw/k6VU
Rlu6IErn+R2JTjz+vvmNsd+7oM1x1fFOPwFd2vNqiEOnGyQNbS1aJ3A+Y/QV
vNTrhjazc2oGkwQkfOVb4AXDbhhdd/tRP3Zt1laZJtNu2GTH+mRiCo+PyD33
GzbdkEK7f5D7CwG9Wrbn+unVDXNxC2FX5giIq5ZHbTy9G+bjUiwjfuH7W9su
vWapG6Ij46pVuIloj+JmdVjuhrEtchf6sGt4xkZqV7oho7LitiveDzJ6zoi8
YemB+h9563N4iOjHGYs7DZw9EP1eM0+Cn4jU3Q2vtf7XA59vbny1YT0+PlHd
vPtYD8jbnZDy2IT3o1/E+SZie2CJ/joxZh8RxaRMtiQn9ECAWFjUmf1EtNug
LNA4uQc8BX+JbDtARG6lenN1j3ugr1Pqz6uDRDTrc6MjqaAHTn3V5pxVJaJP
lIkoo/oeYLBVBFzWJKK+jSUc1bM9sL9ITuujIRGVG2uRYo70woslKaOmK0QU
pvMyWEKrF/hlbS5mOxORlaYce5Z2L2RlR0pEuOD98W6udRX6vaAytc7UyI2I
9AU61w+a90Inu5XopCcRTTHM5CWu9MJXti97la8Rkbi+g1Hmo15oLFh34lAk
EQUeD04rm+iFPSWeVdr5RLR59MTgk+A+KPpOk/NYICKV/UExYrv6wSkrxGVc
j4Ss/utcJvT0w6136MLfUhLiEXMvf9XXD81b1QtGykjojaCwm9dgP/SOXT1e
WUFCMhyWU1Oj/ZAiOBvhU0VCc98n+jun+oEYrWLGVk9Ct9rWnqes9UN8xsU/
Dl0klOOp5HxQfgA87PdH7psnocX26A+uNweAbV3/Dsu9ZMTk6nNcvT0AcUlP
ilz3k1G9rsRcaMgAuL6XSg89SEb3OvJWUiMH4FD194FKNTKS724Roj8aACnW
TY07jpGR9RBBSy5vAEZE61LsTpFR86RX/vvuAXAP/m/DrB8ZxZOtPU9KD8IF
tm2hY81ktHZOZG+XzCB4qk7PG7SRkX0DY9FAbhDynm8XfEMlI+Vbmlf1lAZB
OFstMIdBRq1/Zf2OHxiEufsftkUNk9HP398D1XUHocarRCjnKxmZzYdHynsO
Qh+SvaMmSkGCb8sziI2D0Gao4QJuFHSHOyDgRfMgrBALhhw9KYjz0BHzy22D
QPp1ghZzlYKI8d3r+jvw+eNzTH4EUNCC0ZxP7tAgZIzsUu2OoCBGk6yB4dwg
3PsT2MSVRUFRhUkrKeJDkEj+FBY+QkGUgJsmB92GIG0hQdnKiBWVzc8s13oM
gUTFvPeqCSuydzBPO+Y9BK2pHI/TzFlRo8GOz8b+QxAa8rrg61lWFLRlNNA5
eAjeHlv4VeTMisitB/KfJAzBuU9b5OqjWBFR8BuBpx7/nxCweojKilhyrYs+
CAxDznP9o/on2VDzzIBzmvAwOGxzlt9yig1FKRspWYkOg5rXcuhvSzYk8lKz
sE9yGN7telL/8jwbUmqRzW+VHYb6arveS75syOrTwtNn6sNQlHzJp+QxG6rc
HJrq5zQMIw8cFT8tsqHr51ms918Zhr8Xg1OMV9jQkVxfyR8uw0BTz9JpYWFH
DOXLyVe8hmEPt5JfDRc7mgKjRJsbw6A+8vD9zGZ2tN56Q+yx2GFYAD92QwN2
5J5YFC1QPwy+XN7J556xoxeriaH1jcMgQQhgu1TGjlatQ266twyD6ccxB58q
dhQqdcarmzYMnrvObslqZkfJBZxnHgwMA2/xhcta79hRU815RYHZYZDlj/St
4OdAoh83UPlFR8BGU+65nz8HOnOUremN+AjweN/8bXiLA2VkL9S4SY7Ar78+
ekrhHEjxcltp15YRUIrkU1uL5UCHF70T728fAS7vedMfpRzIia37Ir/mCCjI
CappzHCgaoUwdn7nEfDqyh19Zs+J9vWK0B+4joA6Ne7kj0ucqPha9n0hjxHo
bvwgcNiDE2XQm8VFfUZAcbt28rebnCjMhbJ9460ReHy+djwnjROdfH7LaHvs
CJywTREIZXKiSZWARO2aEaiV9r+gacWFbD5yn6XWjUCxt/6+EHsuNByZLKXX
MAIJrvJZXZe5EI35qsCwdQSu3JJ8cCuAC+F9UM2pbny8yI8lvTQudK3+6sfz
EyOQe9Mr6dE4F+I/4a54i4cJX7Ly3h/25kbpb3i5VPiZoCqwwhZwgxspHyyc
nhdkwouQhkONEdxIX3bqqa0YE2ruiwlfTeNGEazWmw9LM2GPq1Ocaxs3Ijdo
r2dRYcK378yIho3r0NKhzSzXzzMhgt+80qt/HQp+XvN2ryMTLO8uPjD/sA4J
KVhVzzoxoUnInPXE13Vot3ic3xlXJsRGPBW2YOVBrr+4F1X9meA23HNGfj8P
mi77Nb1yjwk7qdtPPUviQcztjB7f10zYMXF19LMrL0r7wh9AqmVC87CLz8cA
XmSXaywT/YYJtVtt7n6J4EXT0gM+6c1MqBZJiJbP4kVLG95KtjCY4GT44bTD
MC/i55y5IPSJCewHa8QXpfjQsQm21WfrRkEnlJg8HceHODK1sw7wjcLQ8dxQ
rzQ+RLON1K8XGAU+pkA7ZzYfMh7ledwnMgq9GziijCr4kE2v8LHVzaPwcMfz
OKM+PuRfL3VPe98oBIi6vJAV5kfFqSA9bj0Ko7s1E9KS+dF3v+9strajkPJt
226tLH6071T2l9Fzo3DpIDlvuZAfveLlfT7gOAp2BUmugbX8qPnG28NU91E4
Psm6l+8jPxqxCzhbGjIK7nwHY0wVBRDrtleJN56NwoP5OafZFgGkTXK5/qd4
FOKX+0oEugVQ1Lstdn7PR2GL9GuJo0wBxB8fIef5chSyZe8UdX0TQBIcp19e
qB8Fy7h2tihxQbTry68+/f5ReNrjPxnnKog+Zz9vDVgc/f/3k/8DfhcQ7Q==

       "]]},
     Annotation[#, "Charting`Private`Tag$376014#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c81d8fB3B3WJG4+IqMZJSSVEKK9wmFQoRQmaWhktVAkqISQiR7y16F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       "]]},
     Annotation[#, "Charting`Private`Tag$376014#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 0.49999998979591836`}, {0., 5.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.822559519811798*^9, {3.822559564633585*^9, 3.822559616154306*^9}, {
   3.8225597119267683`*^9, 3.8225597436198883`*^9}, {3.8225597830589657`*^9, 
   3.822559859324465*^9}, 3.822560012766486*^9, {3.822560046255515*^9, 
   3.8225603298198233`*^9}, 3.822561636768229*^9, {3.822561684442137*^9, 
   3.8225617128491287`*^9}, 3.8225620782801657`*^9, 3.82256419915432*^9, {
   3.8225642500126753`*^9, 3.8225642640132837`*^9}, {3.822564308947755*^9, 
   3.822564333056225*^9}, {3.8225656790992317`*^9, 3.822565705956263*^9}, 
   3.8225657376489983`*^9, 3.822566103310185*^9, {3.8225661624193163`*^9, 
   3.8225661848413687`*^9}, 3.8225662161316023`*^9, 3.8225664185707817`*^9, {
   3.822566892271751*^9, 3.822566917664833*^9}, 3.822568140479707*^9, 
   3.822635567090803*^9, 3.825080165651025*^9, 3.825080200794333*^9, {
   3.8250803641071997`*^9, 3.8250803718094263`*^9}, 3.8250814397149763`*^9, 
   3.825098173792335*^9, 3.825139179754691*^9, {3.8256574945310183`*^9, 
   3.8256575148741837`*^9}, {3.825657565744273*^9, 3.825657676461083*^9}, {
   3.8256578731568108`*^9, 3.82565793869232*^9}, {3.826000006740933*^9, 
   3.826000029041544*^9}, 3.826000077557393*^9, 3.826000142098857*^9, 
   3.826000254817657*^9, 3.831461863056343*^9, 3.84812235602323*^9, 
   3.848146668166148*^9, 3.9344466090142756`*^9, 3.936254061339555*^9, 
   3.938061860726048*^9, 3.9380664203487706`*^9, 3.9380795539309177`*^9, 
   3.938079622415557*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"c5ef1b15-cb54-4d36-9cf5-6deddca43dbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IsingS", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        SqrtBox["2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", 
         SqrtBox["2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox["2"], ",", 
        RowBox[{"-", 
         SqrtBox["2"]}], ",", "0"}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DataTrian", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Import", "[", "\"\<VacCoef_Torus_1hole_N_trian.mx\>\"", "]"}], 
     ",", 
     RowBox[{"Import", "[", "\"\<epsCoef_Torus_1hole_N_trian.mx\>\"", "]"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trianZ0", "=", 
   RowBox[{"ZBN", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"IsingS", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], 
      SqrtBox[
       RowBox[{"IsingS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]]], ",", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       RowBox[{"IsingS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], 
      SqrtBox[
       RowBox[{"IsingS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]]], ",", 
     RowBox[{"DataTrian", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"DataTrian", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "l"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trianZ\[Sigma]", "=", 
   RowBox[{"ZBN", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "\[Pi]"}], " ", ",", 
     RowBox[{"DataTrian", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"DataTrian", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "l"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", " ", 
    FractionBox["trianZ\[Sigma]", "trianZ0"], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8226341322807417`*^9, 3.8226341977778463`*^9}, {
   3.822634274554657*^9, 3.8226342795895433`*^9}, {3.822634664263026*^9, 
   3.822634669341689*^9}, {3.8226352853551807`*^9, 3.82263530386773*^9}, {
   3.822635338274659*^9, 3.822635547232092*^9}, {3.8226355784804068`*^9, 
   3.822635593448225*^9}, 3.822635636609933*^9, {3.822635711818969*^9, 
   3.822635741521319*^9}, 3.825139313928275*^9, {3.8251398978645687`*^9, 
   3.825139913026853*^9}, {3.825140364865308*^9, 3.8251404325252743`*^9}, 
   3.825141260495113*^9, {3.8251413716997633`*^9, 3.8251414506441298`*^9}, {
   3.8255970409723787`*^9, 3.825597050641218*^9}, {3.825657726202717*^9, 
   3.8256578269612513`*^9}, {3.828085098468568*^9, 3.828085168569667*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"ab537f1d-f27f-493d-bf23-3d22a52a769a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc8V2scB3BUNw2UUhlllKIhV2j3qWtkVVeJlBGhSXF1S5trZaShCIU2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       "]]},
     Annotation[#, "Charting`Private`Tag$376140#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.7038180267902008},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.7038180267901992, 1.414213531623244}}, {{0, 0.5}, {
     0.7038180267901992, 1.414213531623244}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.822634671453022*^9, 3.8226353077915373`*^9, {3.822635533753571*^9, 
   3.822635549231532*^9}, 3.822635597735169*^9, {3.8226357333103647`*^9, 
   3.822635744826496*^9}, 3.8251399151706333`*^9, 3.825141290852446*^9, {
   3.825141432606998*^9, 3.825141452641473*^9}, 3.825596696798728*^9, {
   3.825597041766788*^9, 3.825597051704686*^9}, {3.82565778924666*^9, 
   3.8256578333159733`*^9}, 3.828075266501006*^9, 3.828085102874814*^9, {
   3.82808513595532*^9, 3.82808516936658*^9}, 3.8481223560646257`*^9, 
   3.848122469536969*^9, 3.8481466683637342`*^9, 3.9344466090545425`*^9, 
   3.936254061383487*^9, 3.9380618607610736`*^9, 3.9380664203841977`*^9, 
   3.9380795539663115`*^9, 3.938079622462879*^9},
 CellLabel->
  "Out[382]=",ExpressionUUID->"b531600c-3faa-461b-83a4-8f7c1aa21105"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Open String channel", "Chapter",
 CellChangeTimes->{{3.825070976992231*^9, 3.825070984878736*^9}, {
  3.825574409189662*^9, 
  3.8255744096576433`*^9}},ExpressionUUID->"f72661e3-ea22-42e8-a475-\
972ddfc669a0"],

Cell[CellGroupData[{

Cell["The conformal maps etc", "Section",
 CellChangeTimes->{{3.825142466909017*^9, 3.825142473204708*^9}, 
   3.825143535031526*^9, 
   3.84494089474151*^9},ExpressionUUID->"2ff7863b-5330-4f5e-934d-\
28d25963b5c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ll", "[", "t_", "]"}], " ", ":=", " ", 
  RowBox[{"2", " ", 
   SqrtBox["\[Pi]"], " ", 
   FractionBox[
    RowBox[{"Cosh", "[", 
     RowBox[{"\[Pi]", " ", "t"}], "]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Cosh", "[", 
        RowBox[{"\[Pi]", " ", "t"}], "]"}], ")"}], "2"], "-", 
     FractionBox["3", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      FractionBox["7", "6"], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "6"], "-", 
         RowBox[{"I", " ", "t"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "6"], "+", 
         RowBox[{"I", " ", "t"}]}], "]"}]}], ")"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "[", "t_", "]"}], ":=", " ", 
  RowBox[{
   FractionBox[
    SqrtBox["3"], "2"], 
   FractionBox["1", 
    RowBox[{"Cosh", "[", 
     RowBox[{"\[Pi]", " ", "t"}], "]"}]], 
   RowBox[{"ll", "[", "t", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", "t_", "]"}], ":=", 
  FractionBox[
   RowBox[{"ll", "[", "t", "]"}], "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "z_", "]"}], ":=", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"3", " ", "z"}], "2"], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", "t_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "I", " ", "t"}], ")"}]}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "6"}], "+", 
           RowBox[{"I", " ", "t"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "t"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"1", "/", "6"}], "-", 
           RowBox[{"I", " ", "t"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"I", " ", "t"}], "]"}]}], ")"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "I"], "*", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"s", "[", "z", "]"}], "I"], ")"}], 
    RowBox[{"-", 
     FractionBox["2", "3"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{
        FractionBox["5", "12"], "+", 
        FractionBox[
         RowBox[{"I", " ", "t"}], "2"]}], ",", 
       RowBox[{
        FractionBox["5", "12"], "-", 
        FractionBox[
         RowBox[{"I", " ", "t"}], "2"]}], ",", 
       FractionBox["4", "3"], ",", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"s", "[", "z", "]"}], "2"]]}], "]"}], "/", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "12"], "+", 
        FractionBox[
         RowBox[{"I", " ", "t"}], "2"]}], ",", 
       RowBox[{
        FractionBox["1", "12"], "-", 
        FractionBox[
         RowBox[{"I", " ", "t"}], "2"]}], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"s", "[", "z", "]"}], "2"]]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "[", "t_", "]"}], ":=", " ", 
  RowBox[{
   FractionBox[
    SqrtBox["3"], "2"], 
   RowBox[{"ll", "[", "t", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Pi]", " ", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"t_", ",", "z_"}], "]"}], ":=", " ", 
  RowBox[{"I", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "I", " ", "t"}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Mu]", "[", "t", "]"}], "+", 
        RowBox[{
         FractionBox["I", "2"], " ", 
         RowBox[{"ll", "[", "t", "]"}]}], "+", "z"}], 
       RowBox[{
        RowBox[{"\[Mu]", "[", "t", "]"}], "-", 
        RowBox[{
         FractionBox["I", "2"], " ", 
         RowBox[{"ll", "[", "t", "]"}]}], "-", "z"}]], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"X", "[", "t", "]"}], "*", 
   FractionBox[
    RowBox[{"s", "[", "z", "]"}], "2"], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", "I", " ", "t"}]], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
          FractionBox["5", "12"], "+", 
          RowBox[{"I", 
           FractionBox["t", "2"]}]}], ",", 
         RowBox[{
          FractionBox["1", "12"], "+", 
          RowBox[{"I", 
           FractionBox["t", "2"]}]}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"I", " ", "t"}]}], ",", 
         SuperscriptBox[
          RowBox[{"s", "[", "z", "]"}], "2"]}], "]"}], "/", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{
          FractionBox["5", "12"], "-", 
          RowBox[{"I", 
           FractionBox["t", "2"]}]}], ",", 
         RowBox[{
          FractionBox["1", "12"], "-", 
          RowBox[{"I", 
           FractionBox["t", "2"]}]}], ",", 
         RowBox[{"1", "-", 
          RowBox[{"I", " ", "t"}]}], ",", 
         SuperscriptBox[
          RowBox[{"s", "[", "z", "]"}], "2"]}], "]"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.825142497327544*^9, 3.8251424974655123`*^9}, {
  3.825142533266362*^9, 3.825142602539291*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"b8f4ef89-c409-4660-a9ae-4bd2ff3805fd"]
}, Closed]],

Cell[CellGroupData[{

Cell["State/Field transformation", "Section",
 CellChangeTimes->{
  3.825143550840925*^9},ExpressionUUID->"c2ac636c-416f-4537-af9e-\
7670802686cb"],

Cell[TextData[{
 "The action of a local conformal transformation on a state is represented by \
an operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["v", "0"], 
     SubscriptBox["L", "0"]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[CapitalSigma]", " ", 
      SubscriptBox["v", "n"], 
      SubscriptBox["L", "n"]}]]}], TraditionalForm]],ExpressionUUID->
  "5f1c40e5-3391-43aa-8aa3-f9008b5ac598"],
 ". The ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "n"], TraditionalForm]],ExpressionUUID->
  "1a7a3556-3f5b-46b9-9b39-5d927053f4c8"],
 " depend on the expansion coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", "k"], TraditionalForm]],ExpressionUUID->
  "d35d1a05-878b-46f2-9d89-3be560189036"],
 " of the transformation of local coordinates around the insertion point. "
}], "Text",
 CellChangeTimes->{{3.82514282242109*^9, 3.82514294166273*^9}, {
  3.825143066744569*^9, 3.825143095177588*^9}, {3.8251431420489607`*^9, 
  3.825143154242733*^9}, {3.8251436930992203`*^9, 3.825143701062022*^9}, {
  3.825143812871498*^9, 
  3.8251438207847548`*^9}},ExpressionUUID->"843e468d-5fd3-4266-b527-\
3c3ada02e6bf"],

Cell[CellGroupData[{

Cell[TextData[{
 "Obtain the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "n"], TraditionalForm]],ExpressionUUID->
  "a874d3e2-2a17-4336-984c-f69f98fd0d7c"],
 " in general"
}], "Subsection",
 CellChangeTimes->{{3.825143633584931*^9, 3.825143642992421*^9}, {
  3.82514455154872*^9, 
  3.825144561216859*^9}},ExpressionUUID->"340d6cf1-3741-402d-812b-\
209ac6a74d04"],

Cell[CellGroupData[{

Cell["Functions to do so", "Subsubsection",
 CellChangeTimes->{{3.796201295595655*^9, 3.796201300689495*^9}, {
  3.796202326228534*^9, 3.796202327446785*^9}, {3.825143632101733*^9, 
  3.825143657219273*^9}},ExpressionUUID->"831644d7-f9d1-4713-a8cf-\
420e818ed947"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Poly", "[", 
   RowBox[{"m_", ",", "f_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "j", "]"}], " ", 
      SuperscriptBox["t", 
       RowBox[{"j", "+", "1"}]]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PolyToPowerNN", "[", 
   RowBox[{"NN_", ",", "m_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"NN", "\[Equal]", "1"}], ",", " ", 
    RowBox[{"Poly", "[", 
     RowBox[{"m", ",", "f"}], "]"}], ",", 
    RowBox[{"PolyToPowerNN", "[", 
     RowBox[{
      RowBox[{"NN", "-", "1"}], ",", "m", ",", 
      RowBox[{"Poly", "[", 
       RowBox[{"m", ",", "f"}], "]"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lhs", "[", "MM_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "0", "]"}], "t"}], "+", 
   RowBox[{
    RowBox[{"v", "[", "0", "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"i", "!"}]], 
       RowBox[{"PolyToPowerNN", "[", 
        RowBox[{"i", ",", "MM", ",", "t"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "MM"}], "}"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equ", "[", "NN_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "tmp", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tmp", "=", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"lhs", "[", "NN", "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", "i", "]"}], 
             SuperscriptBox["t", "i"]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "NN"}], "}"}]}], "]"}]}], ",", "t"}],
         "]"}], "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", 
        RowBox[{"NN", "+", "1"}]}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "tmp", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "\[Equal]", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "NN"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"v", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"NN", "-", "1"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.796123546109601*^9, 3.796123689914426*^9}, {
  3.796123945246086*^9, 3.7961240315375776`*^9}, {3.796124096225459*^9, 
  3.796124235050373*^9}, {3.7961242808199935`*^9, 3.7961243216806545`*^9}, {
  3.796124504118514*^9, 3.7961245148798404`*^9}, {3.796124696347313*^9, 
  3.796124760348624*^9}, {3.796201317025367*^9, 3.796201318328557*^9}, {
  3.796201351388055*^9, 3.7962013540504055`*^9}, {3.7962014891586213`*^9, 
  3.796201508379703*^9}, {3.796201580691861*^9, 3.796201581407414*^9}, {
  3.7962025142272882`*^9, 3.7962025259929905`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"1ecd9a68-7ffe-4d83-90b0-c7f16a2c1c88"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Timing", "[", 
   RowBox[{"ListOfVs", "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tmp", ",", "NN"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NN", "=", "11"}], ";", "\[IndentingNewLine]", 
       RowBox[{"tmp", "=", 
        RowBox[{"Equ", "[", "NN", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"v", "[", "n", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"NN", "-", "1"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
           "tmp", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "tmp", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
          "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]}],
      "]"}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{
  3.7962016007604127`*^9, 3.7982628238647957`*^9, 3.798262963020001*^9, {
   3.7982630421230183`*^9, 3.798263118799306*^9}, {3.798263162963725*^9, 
   3.798263209754396*^9}, {3.798263617261204*^9, 3.798263653520405*^9}, 
   3.825143278613576*^9, 3.825575873791226*^9},
 CellLabel->
  "In[396]:=",ExpressionUUID->"055ee08d-9dd3-429c-a7ca-b79eec268853"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"ListOfVs2", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"v", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    "ListOfVs"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.798263677466913*^9, 3.798263727680429*^9}, 
   3.825575911627554*^9},
 CellLabel->
  "In[397]:=",ExpressionUUID->"2ef9a76d-19dd-4e79-8c8a-72f867df47f3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<ListOfVs.mx\>\"", ",", "ListOfVs2"}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.798263340832255*^9, 3.798263392553504*^9}, {
   3.798263466573331*^9, 3.798263529766542*^9}, 3.798263566471468*^9, {
   3.798263742752522*^9, 3.798263770493607*^9}, 3.825575914640579*^9},
 CellLabel->
  "In[398]:=",ExpressionUUID->"16f30b72-502f-4c6c-93e5-3b4d1d691a90"]
}, Closed]],

Cell[CellGroupData[{

Cell["Or just load the result", "Subsubsection",
 CellChangeTimes->{{3.796201295595655*^9, 3.796201300689495*^9}, {
   3.796202326228534*^9, 3.796202327446785*^9}, {3.825143632101733*^9, 
   3.825143687632318*^9}, 
   3.825144577371045*^9},ExpressionUUID->"fa524002-3cdc-46fd-9987-\
f79a8903d359"],

Cell[TextData[{
 "This is up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "10"], TraditionalForm]],ExpressionUUID->
  "329e8d15-1e67-45a0-a5d6-f31c9a5e1c0b"]
}], "Text",
 CellChangeTimes->{{3.825143757822295*^9, 
  3.8251437745697527`*^9}},ExpressionUUID->"6079ee80-dffd-4749-83e2-\
28c719951a66"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListOfVs", "=", " ", 
   RowBox[{"Import", "[", "\"\<ListOfVs.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8251433619226627`*^9, 3.825143378561932*^9}, {
  3.825575898557075*^9, 3.825575903634817*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"5641c207-44a8-4420-9dba-3f4e7ef78404"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{{3.825143362874254*^9, 3.825143379498234*^9}, {
   3.825575896041026*^9, 3.825575924120373*^9}, 3.825658150998454*^9, 
   3.8279231694225483`*^9, 3.828689772745985*^9, 3.841314333438101*^9, 
   3.843551722158771*^9, 3.848122523858309*^9, 3.934446613801524*^9, 
   3.936254066170557*^9, 3.938061863393627*^9, 3.938066423268154*^9, 
   3.9380795539976873`*^9, 3.9380796225253797`*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"a5b24c28-dace-4abd-8671-1e23389d788b"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Change of local coordinate and the v\[CloseCurlyQuote]s", "Subsection",
 CellChangeTimes->{
  3.8251439344299393`*^9, {3.8251440481465197`*^9, 3.825144052021446*^9}, 
   3.8256581626572237`*^9},ExpressionUUID->"c993c19a-520a-4de5-84a1-\
fd3184e5d119"],

Cell[CellGroupData[{

Cell["The mathematica functions", "Subsubsection",
 CellChangeTimes->{{3.825144374425481*^9, 
  3.825144378587*^9}},ExpressionUUID->"fbc3ed05-a5c4-475d-bd90-c296e6666620"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "z_", "]"}], ":=", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"3", " ", "z"}], "2"], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]2", "[", 
    RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"x", "*", 
    FractionBox[
     RowBox[{"s", "[", "z", "]"}], "2"], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "I", " ", "t"}]], 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{
           FractionBox["5", "12"], "+", 
           RowBox[{"I", 
            FractionBox["t", "2"]}]}], ",", 
          RowBox[{
           FractionBox["1", "12"], "+", 
           RowBox[{"I", 
            FractionBox["t", "2"]}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"I", " ", "t"}]}], ",", 
          SuperscriptBox[
           RowBox[{"s", "[", "z", "]"}], "2"]}], "]"}], "/", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{
           FractionBox["5", "12"], "-", 
           RowBox[{"I", 
            FractionBox["t", "2"]}]}], ",", 
          RowBox[{
           FractionBox["1", "12"], "-", 
           RowBox[{"I", 
            FractionBox["t", "2"]}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"I", " ", "t"}]}], ",", 
          SuperscriptBox[
           RowBox[{"s", "[", "z", "]"}], "2"]}], "]"}]}], "]"}]}], "]"}]}]}], 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"z_", ",", "k_", ",", "n_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"InverseSeries", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"\[Psi]2", "[", 
           RowBox[{"t", ",", 
            RowBox[{
             FractionBox["1", "I"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "k"}], "3"]], 
                "z"}]}], "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "//", 
       RowBox[{"Simplify", "\n", "CoeffList0"}]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "z"], 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"z", ",", "0", ",", "11"}], "]"}]}], ",", "z"}], "]"}], "//", 
        RowBox[{"Simplify", "\[IndentingNewLine]", "CoeffListp"}]}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "z"], 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"z", ",", "1", ",", "11"}], "]"}]}], ",", "z"}], "]"}], "//", 
         RowBox[{"Simplify", "\[IndentingNewLine]", "CoeffListm"}]}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "z"], 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"z", ",", 
               RowBox[{"-", "1"}], ",", "11"}], "]"}]}], ",", "z"}], "]"}], "//", 
          RowBox[{"Simplify", "\n", "ListOfV0"}]}], "=", 
         RowBox[{
          RowBox[{"ListOfVs", "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", "i", "]"}], "->", 
              RowBox[{
              "CoeffList0", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "CoeffList0", "]"}]}], "}"}]}], "]"}]}],
           "//", "Simplify"}]}]}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ListOfVp", "=", 
     RowBox[{
      RowBox[{"ListOfVs", "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], "->", 
          RowBox[{
          "CoeffListp", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "CoeffListp", "]"}]}], "}"}]}], "]"}]}], "//",
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ListOfVm", "=", 
     RowBox[{
      RowBox[{"ListOfVs", "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], "->", 
          RowBox[{
          "CoeffListm", "\[LeftDoubleBracket]", "i", 
           "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "CoeffListm", "]"}]}], "}"}]}], "]"}]}], "//",
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ListOfVk", "=", "ListOfV0"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "ListOfVk", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], "3"]], 
       RowBox[{
       "ListOfVk", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "//",
       "Simplify"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<ListOfVk.mx\>\"", ",", "ListOfVk"}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7996480379759912`*^9, 3.7996480392676907`*^9}, 
   3.825143961998782*^9, {3.8256582400413847`*^9, 3.825658299976964*^9}, 
   3.8286893998886003`*^9, {3.828689711533022*^9, 3.828689716184816*^9}, 
   3.828689849576535*^9, {3.828689885262423*^9, 3.8286898856224737`*^9}, {
   3.828689962388247*^9, 3.8286899629878273`*^9}, 3.831462616738183*^9},
 CellLabel->
  "In[402]:=",ExpressionUUID->"69b90bfb-dd57-4ecc-8883-21092c0a4646"]
}, Closed]],

Cell[CellGroupData[{

Cell["Or just load in the v\[CloseCurlyQuote]s", "Subsubsection",
 CellChangeTimes->{{3.825144374425481*^9, 3.825144378587*^9}, {
  3.8251444574463882`*^9, 
  3.8251444686385193`*^9}},ExpressionUUID->"594b33ff-b070-452c-8638-\
5d93620a2070"],

Cell[TextData[{
 "Up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "10"], TraditionalForm]],ExpressionUUID->
  "9a3e6896-7fc2-4d37-8a68-d0268ec7a573"]
}], "Text",
 CellChangeTimes->{{3.825144480125766*^9, 
  3.825144488973343*^9}},ExpressionUUID->"c7bc2ed8-940b-4776-9b47-\
ab17063901b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ListOfVk", "=", 
   RowBox[{"Import", "[", "\"\<ListOfVk.mx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8251443144232607`*^9, 3.825144331829771*^9}, 
   3.8251443961538353`*^9, {3.825144510120604*^9, 3.825144523862666*^9}, 
   3.828689752281611*^9, 3.84413940526756*^9},
 CellLabel->
  "In[404]:=",ExpressionUUID->"f0208c0f-f451-4250-a0ec-f196c23c6705"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The actual action of the transformation on a state", "Subsection",
 CellChangeTimes->{{3.8251446069514*^9, 
  3.825144621009053*^9}},ExpressionUUID->"6b81aec0-463e-497d-b0bb-\
b0dab8837437"],

Cell["\<\
(i) It is necessary to have the ListOfVk.
(ii) pr stands for the primary. For the vacuum take the input vac, otherwise \
prim[l], where l can be preferred label for the primaries in the game\
\>", "Text",
 CellChangeTimes->{{3.825144696894758*^9, 
  3.825144868960125*^9}},ExpressionUUID->"e175a12f-64fe-4cc9-a7d0-\
a7546f6103ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
    RowBox[{"dec1_", "+", "dec2_"}], ",", "pr_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"dec1", ",", "pr"}], "]"}], "+", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"dec2", ",", "pr"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a_", "?", "CNumberQ"}], " ", "dec2_"}], ",", "pr_"}], "]"}], ":=", 
  RowBox[{"a", " ", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"dec2", ",", "pr"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
    RowBox[{"a_", "?", "CNumberQ"}], " ", ",", "pr_"}], "]"}], ":=", 
  RowBox[{"a", " ", 
   SuperscriptBox[
    RowBox[{
    "ListOfVk", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"L", "[", "0", "]"}], "**", "pr"}], ")"}], "**", 
     "pr"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
     RowBox[{"L", "[", "n__", "]"}], ",", "pr_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp1", ",", "tmp2", ",", "tmp3", ",", "tmp4"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tmp1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ListOfVk", "\[LeftDoubleBracket]", 
           RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
          RowBox[{"L", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"-", 
            RowBox[{"Plus", "[", "n", "]"}]}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tmp2", "=", 
       RowBox[{"List", "@@", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"m", "!"}]], 
              RowBox[{"NCPower", "[", 
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                  "tmp1", "\[LeftDoubleBracket]", "k", 
                   "\[RightDoubleBracket]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Plus", "[", "n", "]"}]}], "-", "m", "+", "1"}]}],
                    "}"}]}], "]"}], ",", "m"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", 
               RowBox[{"-", 
                RowBox[{"Plus", "[", "n", "]"}]}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"L", "[", "__", "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tmp3", "=", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"tmp2", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"level", "[", "#", "]"}], "\[GreaterEqual]", 
            RowBox[{"Plus", "[", "n", "]"}]}], "&"}]}], "]"}], "//", 
        "Total"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tmp4", "=", 
       RowBox[{"List", "@@", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"tmp3", "**", 
             RowBox[{"L", "[", "n", "]"}], "**", "pr"}], ")"}], "**", "pr"}], 
          ",", 
          RowBox[{"L", "[", "__", "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"v0op", "[", 
         RowBox[{"tmp4", ",", "pr"}], "]"}], "//", "Simplify"}], "//", 
       "Total"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "v0op", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0op", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a_", "?", "CNumberQ"}], " ", "s2_"}], ",", "pr_"}], "]"}], ":=",
   " ", 
  RowBox[{"a", " ", 
   RowBox[{"v0op", "[", 
    RowBox[{"s2", ",", "pr"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0op", "[", 
   RowBox[{
    RowBox[{"a_", "?", "CNumberQ"}], " ", ",", "pr_"}], "]"}], ":=", " ", 
  RowBox[{"a", " ", 
   SuperscriptBox[
    RowBox[{
    "ListOfVk", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"L", "[", "0", "]"}], "**", "pr"}], ")"}], "**", 
     "pr"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0op", "[", 
   RowBox[{
    RowBox[{"L", "[", "n__", "]"}], ",", "pr_"}], "]"}], ":=", " ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{
    "ListOfVk", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Total", "[", 
       RowBox[{"{", "n", "}"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L", "[", "0", "]"}], "**", "pr"}], ")"}], "**", "pr"}]}]], 
   RowBox[{"L", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"v0op", ",", "Listable"}], "]"}]}], "Input",
 CellChangeTimes->{{3.825144908741858*^9, 3.825144947571043*^9}, 
   3.825145090541905*^9, {3.8267983986855507`*^9, 3.826798425656445*^9}, {
   3.8433814740278254`*^9, 3.843381481381608*^9}, 3.8433819215641527`*^9, 
   3.8433820632597017`*^9, {3.843536146214423*^9, 3.843536146756472*^9}, {
   3.8441403824821444`*^9, 3.8441403910310287`*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"77cf6fb2-2584-4089-a744-e8d74dae1bcb"],

Cell[CellGroupData[{

Cell["Examples", "Subsubsection",
 CellChangeTimes->{
  3.825145578195342*^9},ExpressionUUID->"7c88c8a0-80b6-405f-8bc3-\
0cb590ddabb6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"-", "2"}], "]"}], ",", 
     RowBox[{"prim", "[", "1", "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", "1", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"c", "\[Rule]", 
      FractionBox["1", "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"x", ">", "0"}], "&&", 
     RowBox[{"t", ">", "0"}], "&&", 
     RowBox[{"k", " ", "\[Element]", " ", "Integers"}]}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"-", "3"}], "]"}], ",", "vac"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"c", "\[Rule]", 
     FractionBox["1", "2"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"x", ">", "0"}], "&&", 
     RowBox[{"t", ">", "0"}], "&&", 
     RowBox[{"k", " ", "\[Element]", " ", "Integers"}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.825144918252515*^9, 3.825144923687675*^9}, {
   3.8251449745639067`*^9, 3.825145072760598*^9}, {3.825145117385551*^9, 
   3.825145187270918*^9}, 3.8251453480539913`*^9, {3.825145389327834*^9, 
   3.8251454420375547`*^9}},
 CellLabel->
  "In[414]:=",ExpressionUUID->"5ef2a732-9836-4083-aa66-6f9a97c7f660"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], "3"]]}]],
     " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"37", "+", 
         RowBox[{"52", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], "3"]], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t", "2"]}], ")"}], " ", 
       RowBox[{"L", "[", 
        RowBox[{"-", "2"}], "]"}]}], "+", 
      RowBox[{"384", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], "3"]], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t", "2"]}], ")"}], " ", 
       RowBox[{"L", "[", 
        RowBox[{"-", "1"}], "]"}]}]}], ")"}]}], 
   RowBox[{"72", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t", "2"]}], ")"}], " ", 
    SuperscriptBox["x", 
     RowBox[{"5", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.825144981422316*^9, 3.8251449872625723`*^9}, {
   3.825145028196416*^9, 3.825145146882639*^9}, 3.825145189476861*^9, 
   3.825145350035039*^9, {3.825145430607572*^9, 3.8251454439165297`*^9}, 
   3.825575945519796*^9, 3.825658439928087*^9, 3.848122524532187*^9, 
   3.9344466141735387`*^9, 3.936254066581671*^9, 3.9380618638494196`*^9, 
   3.9380664236739607`*^9, 3.938079554375147*^9, 3.9380796230217505`*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"205aa1df-29e1-46e3-bf60-bb21b64dcc66"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], "3"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], "3"]], 
       " ", 
       RowBox[{"L", "[", 
        RowBox[{"-", "3"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"L", "[", 
        RowBox[{"-", "2"}], "]"}]}]}], ")"}]}], 
   RowBox[{"27", " ", 
    SuperscriptBox["x", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.825144981422316*^9, 3.8251449872625723`*^9}, {
   3.825145028196416*^9, 3.825145146882639*^9}, 3.825145189476861*^9, 
   3.825145350035039*^9, {3.825145430607572*^9, 3.8251454439165297`*^9}, 
   3.825575945519796*^9, 3.825658439928087*^9, 3.848122524532187*^9, 
   3.9344466141735387`*^9, 3.936254066581671*^9, 3.9380618638494196`*^9, 
   3.9380664236739607`*^9, 3.938079554375147*^9, 3.9380796230635624`*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"ce604bea-7787-48eb-92b3-357b26f9bf88"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The action from already expanded ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     SubscriptBox["v", "n"], 
     SubscriptBox["L", "n"]}]], TraditionalForm]],ExpressionUUID->
  "af28f44c-0d1d-4d80-adea-b1510a25491f"],
 " until lvl 8 as a word"
}], "Subsection",
 CellChangeTimes->{{3.8251446069514*^9, 3.825144621009053*^9}, {
  3.844847340509948*^9, 3.844847351919538*^9}, {3.8448474085582943`*^9, 
  3.844847483879381*^9}, {3.844848500436061*^9, 
  3.8448485039890203`*^9}},ExpressionUUID->"842fd0cf-8734-44db-bb8e-\
a15e5a5529ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]help", "=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Import", "[", "\"\<GammaHelpLvl8.mx\>\"", "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"level", "[", "#", "]"}], "\[GreaterEqual]", " ", 
        RowBox[{"-", "4"}]}], "&"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Only", " ", "terms", " ", "until", " ", "lvl", " ", "4", " ", "here"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.844847536745693*^9, 3.844847568338606*^9}, {
  3.844847632061988*^9, 3.8448476546728888`*^9}, {3.8448482855949183`*^9, 
  3.8448483089555197`*^9}, {3.844848511864006*^9, 3.8448485233688726`*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"0cbaf37a-10c5-4f69-a4e3-0413696edd38"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]2", "[", 
   RowBox[{
    RowBox[{"dec1_", "+", "dec2_"}], ",", "pr_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalGamma]2", "[", 
    RowBox[{"dec1", ",", "pr"}], "]"}], "+", 
   RowBox[{"\[CapitalGamma]2", "[", 
    RowBox[{"dec2", ",", "pr"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]2", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a_", "?", "CNumberQ"}], " ", "dec2_"}], ",", "pr_"}], "]"}], ":=", 
  RowBox[{"a", " ", 
   RowBox[{"\[CapitalGamma]2", "[", 
    RowBox[{"dec2", ",", "pr"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]2", "[", 
   RowBox[{
    RowBox[{"a_", "?", "CNumberQ"}], " ", ",", "pr_"}], "]"}], ":=", 
  RowBox[{"a", " ", 
   SuperscriptBox[
    RowBox[{
    "ListOfVk", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"L", "[", "0", "]"}], "**", "pr"}], ")"}], "**", 
     "pr"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]2", "[", 
    RowBox[{
     RowBox[{"L", "[", "n__", "]"}], ",", "pr_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "tmp2", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tmp2", "=", 
       RowBox[{"List", "@@", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CapitalGamma]help", "**", 
             RowBox[{"L", "[", "n", "]"}], "**", "pr"}], ")"}], "**", "pr"}], 
          ",", 
          RowBox[{"L", "[", "__", "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"v0op", "[", 
         RowBox[{"tmp2", ",", "pr"}], "]"}], "//", "Simplify"}], "//", 
       "Total"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "v0op", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0op", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a_", "?", "CNumberQ"}], " ", "s2_"}], ",", "pr_"}], "]"}], ":=",
   " ", 
  RowBox[{"a", " ", 
   RowBox[{"v0op", "[", 
    RowBox[{"s2", ",", "pr"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0op", "[", 
   RowBox[{
    RowBox[{"a_", "?", "CNumberQ"}], " ", ",", "pr_"}], "]"}], ":=", " ", 
  RowBox[{"a", " ", 
   SuperscriptBox[
    RowBox[{
    "ListOfVk", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"L", "[", "0", "]"}], "**", "pr"}], ")"}], "**", 
     "pr"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0op", "[", 
   RowBox[{
    RowBox[{"L", "[", "n__", "]"}], ",", "pr_"}], "]"}], ":=", " ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{
    "ListOfVk", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Total", "[", 
       RowBox[{"{", "n", "}"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L", "[", "0", "]"}], "**", "pr"}], ")"}], "**", "pr"}]}]], 
   RowBox[{"L", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"v0op", ",", "Listable"}], "]"}]}], "Input",
 CellChangeTimes->{{3.825144908741858*^9, 3.825144947571043*^9}, 
   3.825145090541905*^9, {3.8267983986855507`*^9, 3.826798425656445*^9}, {
   3.8433814740278254`*^9, 3.843381481381608*^9}, 3.8433819215641527`*^9, 
   3.8433820632597017`*^9, {3.843536146214423*^9, 3.843536146756472*^9}, {
   3.8441403824821444`*^9, 3.8441403910310287`*^9}, {3.8448476692926064`*^9, 
   3.8448477311338778`*^9}, {3.844847849093458*^9, 3.8448478699623537`*^9}, {
   3.8448480234645777`*^9, 3.844848066784803*^9}, {3.844848532688654*^9, 
   3.844848547449584*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"12f89f3d-24ee-466a-b27a-38f42a3f8f0d"],

Cell[CellGroupData[{

Cell["Examples", "Subsubsection",
 CellChangeTimes->{
  3.825145578195342*^9},ExpressionUUID->"0d349067-c1f7-44f9-8eb7-\
c9379842988f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"-", "2"}], "]"}], ",", 
     RowBox[{"prim", "[", "1", "]"}]}], "]"}], "//", "Simplify"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"\[CapitalGamma]2", "[", 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"-", "2"}], "]"}], ",", 
     RowBox[{"prim", "[", "1", "]"}]}], "]"}], "//", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.825144918252515*^9, 3.825144923687675*^9}, {
   3.8251449745639067`*^9, 3.825145072760598*^9}, {3.825145117385551*^9, 
   3.825145187270918*^9}, 3.8251453480539913`*^9, {3.825145389327834*^9, 
   3.8251454420375547`*^9}, {3.8448477763939667`*^9, 3.844847826348485*^9}, {
   3.844848114190936*^9, 3.844848140452621*^9}, {3.844848201579137*^9, 
   3.844848252540422*^9}, {3.8448483408271017`*^9, 3.844848394819109*^9}, {
   3.844848470077392*^9, 3.844848473425351*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"9eed9ebe-ab7b-4088-b0ee-4f8b38fb8add"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.015625`", ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"108", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t", "2"]}], ")"}], " ", 
       SuperscriptBox["x", "2"]}]], 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
           "3"]]}], "x"]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"41", "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
              "3"]], " ", 
            RowBox[{"L", "[", 
             RowBox[{"-", "2"}], "]"}]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
              "3"]], " ", 
            RowBox[{"L", "[", 
             RowBox[{"-", "1"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
                 "3"]], " ", 
               RowBox[{"L", "[", 
                RowBox[{"-", "2"}], "]"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
                 "3"]], " ", 
               RowBox[{"L", "[", 
                RowBox[{"-", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84484812837005*^9, 3.844848141547076*^9}, 
   3.844848209809417*^9, {3.8448482435673237`*^9, 3.844848253081254*^9}, 
   3.8448483157760277`*^9, {3.844848350149365*^9, 3.844848361382997*^9}, 
   3.844848396426936*^9, 3.844848474319208*^9, 3.84484855395993*^9, 
   3.84812252484461*^9, 3.9344466142962704`*^9, 3.936254066761506*^9, 
   3.9380618640061936`*^9, 3.938066423811737*^9, 3.938079554548154*^9, 
   3.93807962322047*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"981ecc02-2e9c-4f79-aa48-0c13353c534d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"108", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t", "2"]}], ")"}], " ", 
       SuperscriptBox["x", "2"]}]], 
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
           "3"]]}], "x"]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"41", "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
              "3"]], " ", 
            RowBox[{"L", "[", 
             RowBox[{"-", "2"}], "]"}]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
              "3"]], " ", 
            RowBox[{"L", "[", 
             RowBox[{"-", "1"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
                 "3"]], " ", 
               RowBox[{"L", "[", 
                RowBox[{"-", "2"}], "]"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", "\[Pi]"}], 
                 "3"]], " ", 
               RowBox[{"L", "[", 
                RowBox[{"-", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.84484812837005*^9, 3.844848141547076*^9}, 
   3.844848209809417*^9, {3.8448482435673237`*^9, 3.844848253081254*^9}, 
   3.8448483157760277`*^9, {3.844848350149365*^9, 3.844848361382997*^9}, 
   3.844848396426936*^9, 3.844848474319208*^9, 3.84484855395993*^9, 
   3.84812252484461*^9, 3.9344466142962704`*^9, 3.936254066761506*^9, 
   3.9380618640061936`*^9, 3.938066423811737*^9, 3.938079554548154*^9, 
   3.938079623239213*^9},
 CellLabel->
  "Out[429]=",ExpressionUUID->"e8192412-2df3-49fb-b18b-2db0c853b6eb"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute descendant correlators on the disc/chiral plane", "Section",
 CellChangeTimes->{{3.8251456268489313`*^9, 
  3.825145663578519*^9}},ExpressionUUID->"91788db9-1595-45a1-961f-\
17abba852cef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Coeff", "[", 
    RowBox[{"m_", ",", "n_", ",", "zi_", ",", "zj_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"n", "+", "m", "-", "2"}], ",", "n"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"zj", "-", "zi"}], ")"}], 
     RowBox[{"1", "-", "m", "-", "n"}]]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "GetSequence", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GetSequence", "[", 
   RowBox[{"L", "[", "m__", "]"}], "]"}], ":=", 
  RowBox[{"{", "m", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GetSequence", "[", 
   RowBox[{"a_", "?", "CNumberQ"}], "]"}], ":=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"GetSequence", ",", "Listable"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckOut", "[", "s_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"GetSequence", "[", "s", "]"}], "]"}], "\[Equal]", "0"}], ",", 
     "0", ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"GetSequence", "[", "s", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GetScalar", "[", 
   RowBox[{"L", "[", "m__", "]"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetScalar", "[", 
    RowBox[{"a_", "?", "CNumberQ"}], "]"}], ":=", "a"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CutFirst", "[", " ", 
   RowBox[{"L", "[", "n__", "]"}], "]"}], ":=", "  ", 
  RowBox[{"L", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", "n", "}"}], "\[LeftDoubleBracket]", 
     RowBox[{"2", ";;", 
      RowBox[{"Length", "[", 
       RowBox[{"{", "n", "}"}], "]"}]}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", "1"}]}], "Input",
 CellChangeTimes->{{3.825146843393692*^9, 3.825147030551022*^9}, {
   3.825150678115444*^9, 3.825150680615049*^9}, {3.825150738026286*^9, 
   3.8251507630128727`*^9}, {3.8251507949153748`*^9, 3.825150819049466*^9}, {
   3.825150857336014*^9, 3.825150859447837*^9}, {3.8251509157671824`*^9, 
   3.82515091626548*^9}, {3.8251517257489023`*^9, 3.825151726025289*^9}, {
   3.8251517575050097`*^9, 3.825151761898284*^9}, {3.825151795808824*^9, 
   3.8251518182003717`*^9}, {3.825152239050205*^9, 3.825152254442709*^9}, {
   3.825152293657284*^9, 3.825152296867352*^9}, {3.82515234843821*^9, 
   3.8251523623377037`*^9}, {3.8251524311179047`*^9, 3.825152452022946*^9}, {
   3.825152549687694*^9, 3.8251525508254223`*^9}, {3.8251529375775557`*^9, 
   3.825152960127339*^9}, {3.825153252579525*^9, 3.825153349345303*^9}, {
   3.8251536215079727`*^9, 3.825153677402053*^9}, 3.8251539398039627`*^9, {
   3.825155042959442*^9, 3.825155066702223*^9}, {3.8251551628951397`*^9, 
   3.825155217806254*^9}, {3.8251552850313463`*^9, 3.825155287560657*^9}, {
   3.825157664910969*^9, 3.825157666499134*^9}, {3.825158901261257*^9, 
   3.8251589235321627`*^9}, {3.82515920116936*^9, 3.8251592874226294`*^9}, {
   3.82557344997482*^9, 3.825573450595788*^9}, {3.825574159777137*^9, 
   3.825574160503854*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"c4e1e91b-43ca-4235-a4e6-3ddb86bb3cdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Linearity", " ", "in", " ", "all", " ", "three", " ", "insertions"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DesCorr", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a1_", "?", "CNumberQ"}], " ", "s1_"}], " ", ",", "s2_", ",", 
      "s3_", ",", "pr1_", ",", "pr2_", ",", "pr3_", ",", "z1_", ",", "z2_", 
      ",", "z3_"}], "]"}], ":=", 
    RowBox[{"a1", " ", 
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s1", " ", ",", "s2", ",", "s3", ",", "pr1", ",", "pr2", ",", "pr3", 
       ",", "z1", ",", "z2", ",", "z3"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DesCorr", "[", " ", 
     RowBox[{"s1_", " ", ",", 
      RowBox[{
       RowBox[{"a2_", "?", "CNumberQ"}], " ", "s2_"}], ",", "s3_", ",", 
      "pr1_", ",", "pr2_", ",", "pr3_", ",", "z1_", ",", "z2_", ",", "z3_"}], 
     "]"}], ":=", 
    RowBox[{"a2", " ", 
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s1", " ", ",", "s2", ",", "s3", ",", "pr1", ",", "pr2", ",", "pr3", 
       ",", "z1", ",", "z2", ",", "z3"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DesCorr", "[", 
     RowBox[{"s1_", " ", ",", "s2_", ",", 
      RowBox[{
       RowBox[{"a3_", "?", "CNumberQ"}], " ", "s3_"}], ",", "pr1_", ",", 
      "pr2_", ",", "pr3_", ",", "z1_", ",", "z2_", ",", "z3_"}], "]"}], ":=", 
    RowBox[{"a3", " ", 
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s1", " ", ",", "s2", ",", "s3", ",", "pr1", ",", "pr2", ",", "pr3", 
       ",", "z1", ",", "z2", ",", "z3"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DesCorr", "[", " ", 
     RowBox[{
      RowBox[{"s11_", " ", "+", "s12_"}], ",", "s2_", ",", "s3_", ",", "pr1_",
       ",", "pr2_", ",", "pr3_", ",", "z1_", ",", "z2_", ",", "z3_"}], "]"}], 
    ":=", 
    RowBox[{
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s11", " ", ",", "s2", ",", "s3", ",", "pr1", ",", "pr2", ",", "pr3", 
       ",", "z1", ",", "z2", ",", "z3"}], "]"}], "+", 
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s12", ",", "s2", ",", "s3", ",", "pr1", ",", "pr2", ",", "pr3", ",", 
       "z1", ",", "z2", ",", "z3"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DesCorr", "[", " ", 
     RowBox[{"s1_", ",", 
      RowBox[{"s21_", "+", "s22_"}], ",", "s3_", ",", "pr1_", ",", "pr2_", 
      ",", "pr3_", ",", "z1_", ",", "z2_", ",", "z3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s1", " ", ",", "s21", ",", "s3", ",", "pr1", ",", "pr2", ",", "pr3", 
       ",", "z1", ",", "z2", ",", "z3"}], "]"}], "+", 
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s1", ",", "s22", ",", "s3", ",", "pr1", ",", "pr2", ",", "pr3", ",", 
       "z1", ",", "z2", ",", "z3"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DesCorr", "[", " ", 
     RowBox[{"s1_", ",", "s2_", ",", 
      RowBox[{"s31_", "+", "s32_"}], ",", "pr1_", ",", "pr2_", ",", "pr3_", 
      ",", "z1_", ",", "z2_", ",", "z3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s1", " ", ",", "s2", ",", "s31", ",", "pr1", ",", "pr2", ",", "pr3", 
       ",", "z1", ",", "z2", ",", "z3"}], "]"}], "+", 
     RowBox[{"DesCorr", "[", " ", 
      RowBox[{
      "s1", ",", "s2", ",", "s32", ",", "pr1", ",", "pr2", ",", "pr3", ",", 
       "z1", ",", "z2", ",", "z3"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"primary", " ", "3", "pt", " ", 
     RowBox[{"fct", ":"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DesCorr", "[", 
     RowBox[{
      RowBox[{"a1_", "?", "CNumberQ"}], ",", 
      RowBox[{"a2_", " ", "?", "CNumberQ"}], ",", 
      RowBox[{"a3_", " ", "?", "CNumberQ"}], ",", "pr1_", ",", "pr2_", ",", 
      "pr3_", ",", "z1_", ",", "z2_", ",", "z3_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"h1", ",", "h2", ",", "h3"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"h1", "=", 
        RowBox[{"pr1", "**", 
         RowBox[{"L", "[", "0", "]"}], "**", "pr1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"h2", "=", 
        RowBox[{"pr2", "**", 
         RowBox[{"L", "[", "0", "]"}], "**", "pr2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"h3", "=", 
        RowBox[{"pr3", "**", 
         RowBox[{"L", "[", "0", "]"}], "**", "pr3"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CC", "[", 
           RowBox[{"h1", ",", "h2", ",", "h3"}], "]"}], "a1", " ", "a2", " ", 
          "a3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "h2"}]]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "z1"}], "+", "z2"}], ")"}], 
           RowBox[{"h1", "+", "h2", "-", "h3"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], 
           RowBox[{"h2", "+", "h3", "-", "h1"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], 
           RowBox[{"h1", "+", "h3", "-", "h2"}]]}], ")"}]}]}]}], "   ", 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DesCorr", "[", 
     RowBox[{
     "s1_", ",", "s2_", ",", "s3_", ",", "pr1_", ",", "pr2_", ",", "pr3_", 
      ",", "z1_", ",", "z2_", ",", "z3_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"st", ",", "stb", ",", "pr", ",", "m1", ",", "m2", ",", "m3"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"stb", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"s1", ",", "pr1", ",", "z1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"s2", ",", "pr2", ",", "z2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"s3", ",", "pr3", ",", "z3"}], "}"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"st", "=", " ", 
        RowBox[{"Sort", "[", 
         RowBox[{"stb", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"CheckOut", "[", 
             RowBox[{
             "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], ">", 
            RowBox[{"CheckOut", "[", 
             RowBox[{
             "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pr", "=", 
        RowBox[{"FindPermutation", "[", 
         RowBox[{"st", ",", "stb"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"m1", "=", 
        RowBox[{"GetSequence", "[", 
         RowBox[{"st", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
       RowBox[{"m2", "=", 
        RowBox[{"GetSequence", "[", 
         RowBox[{"st", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
       RowBox[{"m3", "=", 
        RowBox[{"GetSequence", "[", 
         RowBox[{"st", "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "m1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "===", 
          RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"sttmp", ",", "xx1", ",", "yy1", ",", "zz1"}], "}"}], ",",
            "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"sttmp", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Permute", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    "xx1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"GetScalar", "[", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    "yy1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"GetScalar", "[", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    "zz1"}], "}"}]}], "}"}], ",", "pr"}], "]"}], "//", 
               "Transpose"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"DesCorr", "[", 
                RowBox[{"sttmp", "/.", 
                 RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"xx1", ",", 
                 RowBox[{"Length", "[", "m1", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"yy1", ",", 
                 RowBox[{"Length", "[", "m2", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"zz1", ",", 
                 RowBox[{"Length", "[", "m3", "]"}]}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"xx1", "\[Rule]", 
                RowBox[{"st", "\[LeftDoubleBracket]", 
                 RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}]}], ",", 
               RowBox[{"yy1", "\[Rule]", 
                RowBox[{"st", "\[LeftDoubleBracket]", 
                 RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], ",", 
               RowBox[{"zz1", "\[Rule]", 
                RowBox[{"st", "\[LeftDoubleBracket]", 
                 RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}]}], 
              "}"}]}]}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"m2", "\[Equal]", 
            RowBox[{"{", "}"}]}], ",", "False", ",", 
           RowBox[{
            RowBox[{
            "m2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "===", 
            RowBox[{"-", "1"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"sttmp", ",", "yy2", ",", "zz2"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"sttmp", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Permute", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    "yy2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"GetScalar", "[", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                     ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    "zz2"}], "}"}]}], "}"}], ",", "pr"}], "]"}], "//", 
               "Transpose"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"DesCorr", "[", 
                RowBox[{"sttmp", "/.", 
                 RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"yy2", ",", 
                 RowBox[{"Length", "[", "m2", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"zz2", ",", 
                 RowBox[{"Length", "[", "m3", "]"}]}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"yy2", "\[Rule]", 
                RowBox[{"st", "\[LeftDoubleBracket]", 
                 RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], ",", 
               RowBox[{"zz2", "\[Rule]", 
                RowBox[{"st", "\[LeftDoubleBracket]", 
                 RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}]}], 
              "}"}]}]}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"m3", "\[Equal]", 
            RowBox[{"{", "}"}]}], ",", "False", ",", 
           RowBox[{
            RowBox[{
            "m3", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "===", 
            RowBox[{"-", "1"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"sttmp", ",", "zz3"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"sttmp", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Permute", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    "zz3"}], "}"}]}], "}"}], ",", "pr"}], "]"}], "//", 
               "Transpose"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"DesCorr", "[", 
                RowBox[{"sttmp", "/.", 
                 RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"zz3", ",", 
                 RowBox[{"Length", "[", "m3", "]"}]}], "}"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"zz3", "\[Rule]", 
               RowBox[{"st", "\[LeftDoubleBracket]", 
                RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], 
              "}"}]}]}]}], "]"}], ",", "\[IndentingNewLine]", "True", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "tmp2", ",", "tmp3", ",", "sttmp2", ",", "sttmp3", ",", "sc1"}], 
            "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"tmp2", "=", " ", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Coeff", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    "m1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ",", "n", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                   "]"}]}], 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"n", "-", "1"}], "]"}], "**", 
                  RowBox[{"st", "\[LeftDoubleBracket]", 
                   RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "**", 
                  RowBox[{"st", "\[LeftDoubleBracket]", 
                   RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "0", ",", 
                  RowBox[{
                   RowBox[{"level", "[", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                    "+", "1"}]}], "}"}]}], "]"}], "**", 
              RowBox[{"st", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"tmp3", " ", "=", " ", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Coeff", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    "m1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ",", "n", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                   "]"}]}], 
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"n", "-", "1"}], "]"}], "**", 
                  RowBox[{"st", "\[LeftDoubleBracket]", 
                   RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "**", 
                  RowBox[{"st", "\[LeftDoubleBracket]", 
                   RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}]}]}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "0", ",", 
                  RowBox[{
                   RowBox[{"level", "[", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "]"}],
                    "+", "1"}]}], "}"}]}], "]"}], "**", 
              RowBox[{"st", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"sc1", "=", " ", 
             RowBox[{"CutFirst", "[", 
              RowBox[{"st", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"sttmp2", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Permute", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"sc1", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"tmp2", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}]}], "}"}], ",", "pr"}], "]"}], "//", "Transpose"}], "//",
               "Flatten"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"sttmp3", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Permute", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"sc1", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"tmp3", ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"st", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], 
                    "}"}]}], "}"}], ",", "pr"}], "]"}], "//", "Transpose"}], "//",
               "Flatten"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"DesCorr", "[", 
              RowBox[{"sttmp2", "/.", 
               RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}], "+", 
             RowBox[{"DesCorr", "[", 
              RowBox[{"sttmp3", "/.", 
               RowBox[{"List", "\[Rule]", "Sequence"}]}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8251459190972157`*^9, 3.825145939537669*^9}, {
   3.825146349398966*^9, 3.82514639301606*^9}, {3.82514649826789*^9, 
   3.825146503847329*^9}, {3.825146585649455*^9, 3.8251468567196207`*^9}, 
   3.825146947120433*^9, {3.825147070395591*^9, 3.825147073251665*^9}, {
   3.825147109982367*^9, 3.82514714638078*^9}, {3.825147179730184*^9, 
   3.825147234776393*^9}, {3.825149534524679*^9, 3.82514986991637*^9}, {
   3.825149903244173*^9, 3.825149909349023*^9}, {3.825150247656707*^9, 
   3.825150377412402*^9}, {3.8251504146727448`*^9, 3.825150463021451*^9}, {
   3.825150500214788*^9, 3.825150626027976*^9}, {3.8251506608564377`*^9, 
   3.825150662713417*^9}, {3.825150714977068*^9, 3.825150730597447*^9}, 
   3.825150889877309*^9, {3.82515158975574*^9, 3.825151687777155*^9}, {
   3.825152055922956*^9, 3.825152229616836*^9}, {3.825152272958602*^9, 
   3.825152284063929*^9}, {3.825152515164275*^9, 3.8251525294938173`*^9}, {
   3.825152569892186*^9, 3.825152571301633*^9}, 3.825152616905321*^9, {
   3.8251527951282063`*^9, 3.8251529268332167`*^9}, {3.825152975862001*^9, 
   3.825152996287977*^9}, {3.825153036324912*^9, 3.825153240233264*^9}, {
   3.82515354760994*^9, 3.825153579916935*^9}, {3.825153615718728*^9, 
   3.825153637418229*^9}, {3.825153668028203*^9, 3.8251536786257257`*^9}, {
   3.825153709219705*^9, 3.825153753994544*^9}, {3.825153785641432*^9, 
   3.8251538167914124`*^9}, {3.825154091009315*^9, 3.825154097008922*^9}, {
   3.825154129027645*^9, 3.8251541970736923`*^9}, {3.8251542712977962`*^9, 
   3.825154419993763*^9}, {3.825154450715599*^9, 3.8251544811651897`*^9}, {
   3.825154531313402*^9, 3.8251547601142807`*^9}, {3.8251548281924562`*^9, 
   3.825155011284781*^9}, 3.825155060701191*^9, {3.8251550945517406`*^9, 
   3.825155095644166*^9}, {3.825155232259852*^9, 3.82515546550406*^9}, {
   3.8251555487519197`*^9, 3.825155549353859*^9}, {3.825155606525416*^9, 
   3.825155612703869*^9}, {3.825155657928441*^9, 3.82515573937288*^9}, {
   3.825155770749413*^9, 3.8251558076710577`*^9}, 3.825155849876979*^9, {
   3.825155907815769*^9, 3.825156019329172*^9}, {3.825156065933461*^9, 
   3.825156101214822*^9}, {3.8251561352429943`*^9, 3.8251561359848537`*^9}, {
   3.825156306417733*^9, 3.825156557980488*^9}, {3.8251566473411283`*^9, 
   3.825156657314905*^9}, {3.8251567617131023`*^9, 3.82515679719734*^9}, {
   3.825156829757515*^9, 3.8251570776227016`*^9}, {3.825157114471108*^9, 
   3.8251571890413733`*^9}, {3.825157423868333*^9, 3.825157611746481*^9}, {
   3.825157783259337*^9, 3.8251577984714203`*^9}, {3.825157840774055*^9, 
   3.825157867996415*^9}, {3.825157904658102*^9, 3.825157943404728*^9}, {
   3.825158050933509*^9, 3.825158117323845*^9}, {3.825158191307932*^9, 
   3.8251582178361607`*^9}, {3.8251582501517687`*^9, 3.825158269220072*^9}, 
   3.825158412342778*^9, {3.825158443045278*^9, 3.825158489273593*^9}, {
   3.825158520763754*^9, 3.825158644921629*^9}, {3.82515868158541*^9, 
   3.8251588470322323`*^9}, {3.825158935028316*^9, 3.825158941977811*^9}, 
   3.825158976714734*^9, {3.8251593040002604`*^9, 3.825159322266871*^9}, 
   3.82515944540431*^9, {3.825159965827343*^9, 3.825159975581691*^9}, {
   3.825160184029117*^9, 3.8251602042334757`*^9}, {3.825160282765224*^9, 
   3.825160296331808*^9}, {3.825160373503495*^9, 3.825160398848728*^9}, {
   3.825160556060957*^9, 3.825160559446168*^9}, {3.8251608212609653`*^9, 
   3.825160857930429*^9}, {3.825160928260869*^9, 3.825160933818612*^9}, {
   3.8251611792876997`*^9, 3.8251611922340593`*^9}, {3.825161260968679*^9, 
   3.8251612930566483`*^9}, 3.825161447265986*^9, {3.825161652589004*^9, 
   3.8251616709979553`*^9}, {3.8251620223323298`*^9, 3.825162041007773*^9}, {
   3.8251621281977987`*^9, 3.8251621646098337`*^9}, {3.825162223311728*^9, 
   3.825162228261463*^9}, {3.825162432987969*^9, 3.825162440330009*^9}, {
   3.8251626226533747`*^9, 3.825162652820088*^9}, {3.8251627149440403`*^9, 
   3.825162717875346*^9}, {3.82516283663941*^9, 3.825162839442514*^9}, {
   3.825162879176305*^9, 3.825162955785884*^9}, {3.825163042377103*^9, 
   3.825163073819379*^9}, {3.825163126015547*^9, 3.8251633216922417`*^9}, {
   3.825163384373361*^9, 3.825163417599489*^9}, 3.8251636489017076`*^9, {
   3.825572632663941*^9, 3.825572771635936*^9}, {3.8255728102245197`*^9, 
   3.825572895055847*^9}, {3.825572946873955*^9, 3.8255731673390827`*^9}, {
   3.8255737589327793`*^9, 3.825573766439556*^9}, {3.825573879071209*^9, 
   3.8255738869672337`*^9}, {3.82557425680595*^9, 3.825574262070485*^9}, 
   3.825658494032811*^9, {3.8256586489006023`*^9, 3.825658678733747*^9}, {
   3.825658709731488*^9, 3.825658725363666*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"3e829465-0a77-416a-b736-bfaa72b73d8d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DesCorr", "[", 
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "2"}]}], "]"}], ",", 
    RowBox[{"L", "[", 
     RowBox[{"-", "2"}], "]"}], ",", 
    RowBox[{"L", "[", 
     RowBox[{"-", "4"}], "]"}], ",", "vac", ",", "vac", ",", "vac", ",", "z1",
     ",", "z2", ",", "z3"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DesCorr", "[", 
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"-", "2"}], "]"}], ",", 
    RowBox[{"L", "[", 
     RowBox[{"-", "2"}], "]"}], ",", 
    RowBox[{"L", "[", 
     RowBox[{"-", "2"}], "]"}], ",", "vac", ",", "vac", ",", "vac", ",", "z1",
     ",", "z2", ",", "z3"}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.825160007351561*^9, 3.825160010949758*^9}, {
  3.825574304407969*^9, 3.8255743378125057`*^9}, {3.825658617388294*^9, 
  3.825658618087536*^9}, {3.8256587579978313`*^9, 3.8256587735609818`*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"5be10a7d-ad71-4346-a57c-3f35eac9c79e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["z1", "4"]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "c"}], ")"}], " ", 
       SuperscriptBox["z2", "4"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["z1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", 
         RowBox[{"5", " ", "z3"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"31", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}], " ", 
       SuperscriptBox["z2", "3"], " ", "z3"}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["z1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", 
         RowBox[{"3", " ", "z3"}]}], ")"}], " ", "z3"}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", " ", "c"}]}], ")"}], " ", 
       SuperscriptBox["z2", "2"], " ", 
       SuperscriptBox["z3", "2"]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "c"}]}], ")"}], " ", "z2", " ", 
       SuperscriptBox["z3", "3"]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "c"}], ")"}], " ", 
       SuperscriptBox["z3", "4"]}], "-", 
      RowBox[{"18", " ", "z1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
         RowBox[{"3", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z3", "3"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z1", "-", "z2"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z2", "-", "z3"}], ")"}], "4"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8251600115702257`*^9, {3.8255743274172497`*^9, 3.8255743384056787`*^9}, 
   3.8256585577239513`*^9, {3.825658589664977*^9, 3.825658618944536*^9}, 
   3.825658688315453*^9, {3.825658730470458*^9, 3.8256587743247757`*^9}, 
   3.826795172179963*^9, 3.8433821858872623`*^9, 3.848122529942033*^9, 
   3.848146715772624*^9, 3.9344466144003057`*^9, 3.9362540669174633`*^9, 
   3.9380618641514482`*^9, 3.9380664239361105`*^9, 3.938079554664459*^9, 
   3.938079623394971*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"b9862dfc-2ac8-4ebc-a49d-fd56dc0ff885"],

Cell[BoxData[
 FractionBox["c", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z1", "-", "z2"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z1", "-", "z3"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z2", "-", "z3"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.8251600115702257`*^9, {3.8255743274172497`*^9, 3.8255743384056787`*^9}, 
   3.8256585577239513`*^9, {3.825658589664977*^9, 3.825658618944536*^9}, 
   3.825658688315453*^9, {3.825658730470458*^9, 3.8256587743247757`*^9}, 
   3.826795172179963*^9, 3.8433821858872623`*^9, 3.848122529942033*^9, 
   3.848146715772624*^9, 3.9344466144003057`*^9, 3.9362540669174633`*^9, 
   3.9380618641514482`*^9, 3.9380664239361105`*^9, 3.938079554664459*^9, 
   3.9380796234057517`*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"5209aea5-dad3-4e67-bec8-a0552e4bbc1d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute Liouville factor", "Section",
 CellChangeTimes->{{3.825574823807023*^9, 
  3.825574829718234*^9}},ExpressionUUID->"3a88dc0c-f10c-4acd-968b-\
e95150aeaa23"],

Cell[CellGroupData[{

Cell["Functions we need", "Subsection",
 CellChangeTimes->{{3.822027551318482*^9, 
  3.822027555349971*^9}},ExpressionUUID->"f1b31a3d-8a8a-4efd-a826-\
1fa70bcd7f1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"From", " ", "the", " ", "disc", " ", "to", " ", "the", " ", 
    RowBox[{"triangle", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"t_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{"F", "[", 
     RowBox[{"t", ",", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]", "[", 
     RowBox[{"t_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{"Log", "[", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"dF2", "[", 
        RowBox[{"t", ",", "z"}], "]"}], "]"}], "2"], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lbulk", "[", 
     RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      FractionBox[
       RowBox[{"ddF2", "[", 
        RowBox[{"t", ",", "z"}], "]"}], 
       RowBox[{"dF2", "[", 
        RowBox[{"t", ",", "z"}], "]"}]], "]"}], "2"], 
    RowBox[{"(*", 
     RowBox[{
      FractionBox[
       RowBox[{"ddF2", "[", 
        RowBox[{"t", ",", "z"}], "]"}], 
       RowBox[{"dF2", "[", 
        RowBox[{"t", ",", "z"}], "]"}]], 
      RowBox[{"Conjugate", "[", 
       FractionBox[
        RowBox[{"ddF2", "[", 
         RowBox[{"t", ",", "z"}], "]"}], 
        RowBox[{"dF2", "[", 
         RowBox[{"t", ",", "z"}], "]"}]], "]"}]}], " ", "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8220278027959213`*^9, 3.82202780336593*^9}, {
  3.822036570536734*^9, 3.82203657081605*^9}, {3.825588436611397*^9, 
  3.825588436887929*^9}, {3.825658854516198*^9, 3.825658858581389*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"4290c1ea-4642-4aa0-b02f-466a31519e87"],

Cell[CellGroupData[{

Cell["Derivatives (expressions are quite  long)", "Subsubsection",
 CellChangeTimes->{
  3.822027654348254*^9, {3.82565888830518*^9, 3.82565888999154*^9}, {
   3.8314625404196377`*^9, 3.8314625435701857`*^9}, 
   3.9362468569089737`*^9},ExpressionUUID->"16014182-d419-4bf3-bf08-\
f18c207de607"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dF2", "[", 
   RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            FractionBox["4", "3"], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["z", "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"13", "-", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            FractionBox["5", "3"], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["z", "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            FractionBox["2", "3"], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["z", "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               FractionBox["4", "3"], ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "3"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}], 
            "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"25", "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["t", "2"]}]}], ")"}], " ", 
             SuperscriptBox["z", "3"], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "-", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"17", "+", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               FractionBox["7", "3"], ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "3"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["z", "3"]}], ")"}], 
        RowBox[{"11", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
          RowBox[{
           FractionBox["1", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
          FractionBox["2", "3"], ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["z", "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], "2"]}], 
      ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.8257440571012297`*^9, {3.8481233063533297`*^9, 3.8481233181442432`*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"5fc0c801-1395-4f30-8b10-6b86a185b259"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddF2", "[", 
   RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"70", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            FractionBox["4", "3"], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["z", "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"13", "-", 
                RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
             FractionBox["5", "3"], ",", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["z", "3"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], "2"]}],
          "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
            FractionBox["2", "3"], ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["z", "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"13", "-", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"13", "+", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               FractionBox["5", "3"], ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "3"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "6"]}]}], ")"}], " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
                  ",", 
                  RowBox[{
                   FractionBox["1", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
                  ",", 
                  FractionBox["4", "3"], ",", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "3"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}], 
               "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"25", "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
                  ",", 
                  RowBox[{
                   FractionBox["1", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
                  ",", 
                  FractionBox["7", "3"], ",", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "3"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"169", "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["t", "2"]}]}], ")"}], " ", 
             SuperscriptBox["z", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               FractionBox["4", "3"], ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "3"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"25", "-", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"25", "+", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               FractionBox["8", "3"], ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "3"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
             RowBox[{
              FractionBox["1", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
             FractionBox["2", "3"], ",", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["z", "3"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], "2"], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"896", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "3"]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["z", "3"]}], ")"}], " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               RowBox[{
                FractionBox["1", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
               ",", 
               FractionBox["4", "3"], ",", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "3"]}], 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"25", "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["t", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "56"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["z", "6"]}]}], ")"}], " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
                  ",", 
                  RowBox[{
                   FractionBox["1", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
                  ",", 
                  FractionBox["7", "3"], ",", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "3"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"289", "+", 
                  RowBox[{"36", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["z", "3"]}], ")"}], "2"], " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{"29", "-", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
                  ",", 
                  RowBox[{
                   FractionBox["1", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], 
                  ",", 
                  FractionBox["10", "3"], ",", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "3"]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1120", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["z", "3"]}], 
          SuperscriptBox["z", 
           RowBox[{"3", "/", "2"}]]], ")"}], 
        RowBox[{"8", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "3"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
          RowBox[{
           FractionBox["1", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
          FractionBox["2", "3"], ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["z", "3"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "3"]}], ")"}], "2"]]}]}], "]"}], "3"]}], 
      ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8257481319405603`*^9},
 CellLabel->
  "In[454]:=",ExpressionUUID->"1f2e2993-095b-4d1c-afdf-1768d53155c8"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical integration", "Subsection",
 CellChangeTimes->{{3.825588244171075*^9, 
  3.8255882490578403`*^9}},ExpressionUUID->"dfacffc3-4aed-4f15-ba60-\
87b4d24e4aee"],

Cell[CellGroupData[{

Cell["Define a mesh", "Subsubsection",
 CellChangeTimes->{{3.825588582890723*^9, 
  3.825588585622415*^9}},ExpressionUUID->"a34a1ded-fcd3-4d92-a4c9-\
931511df622d"],

Cell["\<\
This defines the mesh for the numerical integral in the bulk. (should export \
the result and load it...)\
\>", "Text",
 CellChangeTimes->{{3.938066189620886*^9, 
  3.938066227129778*^9}},ExpressionUUID->"b8c84274-d910-452c-a9d6-\
607675cab2b2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"\[Epsilon]", "=", 
    SuperscriptBox["10", 
     RowBox[{"-", "10"}]]}], ";", " ", 
   RowBox[{"(*", 
    RowBox[{
    "needed", " ", "because", " ", "the", " ", "function", " ", "at", " ", 
     "exactly", " ", "0", " ", "behaves", " ", "bad"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"NN", " ", "=", "20"}], ";", " ", 
   RowBox[{"(*", 
    RowBox[{
    "number", " ", "of", " ", "pieces", " ", "one", " ", "devides", " ", 
     "the", " ", "interval", " ", "into"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"mesh0", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"x", "+", 
             RowBox[{"\[ImaginaryI]", " ", "y"}]}], "]"}], "<", "1"}], " ", "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "\[Pi]"}], "3"], "<", 
           RowBox[{"Arg", "[", 
            RowBox[{"x", " ", "+", " ", 
             RowBox[{"\[ImaginaryI]", " ", "y"}]}], "]"}], "<", 
           FractionBox["\[Pi]", "3"]}], "&&", " ", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"1", "-", "x", " ", "+", " ", 
             RowBox[{"\[ImaginaryI]", " ", "y"}]}], "]"}], ">", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "1"}]]}]}], ",", 
         RowBox[{"x", " ", "+", " ", 
          RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", "Nothing"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "\[Epsilon]", ",", "1", ",", 
         FractionBox[
          RowBox[{"1", "-", "\[Epsilon]"}], "NN"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "1", ",", 
         FractionBox["1", "NN"]}], "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"msize0", "=", 
    RowBox[{"1", "/", "NN"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"fNN", "=", "200"}], ";", "\[IndentingNewLine]", 
   RowBox[{"fmesh0", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"x", "+", 
             RowBox[{"\[ImaginaryI]", " ", "y"}]}], "]"}], "<", "1"}], " ", "&&", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "\[Pi]"}], "3"], "<", 
           RowBox[{"Arg", "[", 
            RowBox[{"x", " ", "+", " ", 
             RowBox[{"\[ImaginaryI]", " ", "y"}]}], "]"}], "<", 
           FractionBox["\[Pi]", "3"]}], "&&", " ", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"1", "-", "x", " ", "+", " ", 
             RowBox[{"\[ImaginaryI]", " ", "y"}]}], "]"}], ">", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "1"}]]}]}], ",", 
         RowBox[{"x", " ", "+", " ", 
          RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", "Nothing"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "\[Epsilon]", ",", "1", ",", 
         FractionBox[
          RowBox[{"1", "-", "\[Epsilon]"}], "fNN"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "1", ",", 
         FractionBox["1", "fNN"]}], "}"}]}], "]"}], "//", "Flatten"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"fmsize", "=", 
    RowBox[{"1", "/", "fNN"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Clear", "[", "\[Epsilon]", "]"}], "\n", "NN"}], "=", "70"}], 
   ";", "\[IndentingNewLine]", 
   RowBox[{"mesh", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"1", "-", 
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}]}], "]"}], "<", 
             "1"}], " ", "&&", " ", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", "n"}]], ">", 
             RowBox[{"Abs", "[", 
              RowBox[{"x", " ", "+", " ", 
               RowBox[{"\[ImaginaryI]", " ", "y"}]}], "]"}], ">", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"n", "+", "1"}], ")"}]}]]}]}], ",", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"x", " ", "-", " ", 
              RowBox[{"\[ImaginaryI]", " ", "y"}]}], ")"}]}], ",", 
           "Nothing"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "n"}]], ",", 
           FractionBox[
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", "n"}]], "NN"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "n"}]], ",", 
           FractionBox[
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", "n"}]], "NN"]}], "}"}]}], "]"}], "//", "Flatten"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}]}], " ", ";", 
   "\[IndentingNewLine]", 
   RowBox[{"mesh", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", "mesh0", "}"}], ",", "mesh"}], "]"}]}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"msize", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", "msize0", "}"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "#"}]], "NN"], "&"}], "/@", 
       RowBox[{"Range", "[", "20", "]"}]}]}], "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.825574832915169*^9, 3.825574833597999*^9}, 
   3.8255883005299377`*^9, 3.825588597638413*^9, {3.825591537153369*^9, 
   3.825591539680373*^9}, {3.9362537944516444`*^9, 3.936253826532936*^9}, 
   3.936254962739958*^9, 3.9380619103348713`*^9},
 CellLabel->
  "In[455]:=",ExpressionUUID->"f98fd7f1-701f-4f84-a6ee-e34d9c54801e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Do the numerical integral", "Subsubsection",
 CellChangeTimes->{{3.825588626194251*^9, 
  3.825588632443099*^9}},ExpressionUUID->"952388c0-b041-4818-b7ce-\
77f2a08c830b"],

Cell["Test if a point on the disc maps inside the placket: ", "Text",
 CellChangeTimes->{{3.82558866380901*^9, 3.825588671758822*^9}, {
  3.8255887391691103`*^9, 3.825588744101306*^9}, {3.8255887787415743`*^9, 
  3.82558880233414*^9}},ExpressionUUID->"f4f746ef-b28f-4ca9-bb23-\
98c5d2de6d1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Test1", "[", 
   RowBox[{"FF_", ",", "HH_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Im", "[", "FF", "]"}], ">", 
    RowBox[{"-", "HH"}]}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      FractionBox["\[Pi]", "6"], "]"}], " ", 
     RowBox[{"Re", "[", "FF", "]"}]}], ">", 
    RowBox[{"Im", "[", "FF", "]"}]}], "&&", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sin", "[", 
       FractionBox["\[Pi]", "6"], "]"}]}], " ", 
     RowBox[{"Re", "[", "FF", " ", "]"}]}], ">", 
    RowBox[{"Im", "[", "FF", " ", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.825574832915169*^9, 3.825574833597999*^9}, 
   3.8255883005299377`*^9, {3.825588597638413*^9, 3.8255886101176367`*^9}},
 CellLabel->
  "In[456]:=",ExpressionUUID->"04b6dd46-66b1-4f75-91ca-7a72ba08ff40"],

Cell["bulk term:", "Text",
 CellChangeTimes->{{3.825588809365909*^9, 3.825588818979978*^9}, {
  3.825588897175721*^9, 
  3.825588899127943*^9}},ExpressionUUID->"049f4c97-4c8c-4720-b758-\
aabfefde8398"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ALbulk", "[", "t_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"meshtmp", ",", "nn", ",", "rtmp"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rtmp", "=", 
      RowBox[{"Abs", "[", " ", 
       RowBox[{
        RowBox[{"1", "-", "x"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{"F2", "[", 
             RowBox[{"t", ",", "x"}], "]"}], "]"}], "+", 
           RowBox[{"H", "[", "t", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", ".01"}], "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nn", " ", "=", 
      RowBox[{"Ceiling", "[", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "rtmp", "]"}]}], "//", "Chop"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"t", ",", "\"\<,\>\"", ",", "nn"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"nn", ">", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{"meshtmp", "=", 
        RowBox[{"Select", "[", " ", 
         RowBox[{
          RowBox[{
          "mesh", "\[LeftDoubleBracket]", "nn", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"1", "-", "#"}], "]"}], ">", "rtmp"}], "&&", 
             RowBox[{"Test1", "[", 
              RowBox[{
               RowBox[{"F2", "[", 
                RowBox[{"t", ",", "#"}], "]"}], ",", 
               RowBox[{"N", "[", 
                RowBox[{"H", "[", "t", "]"}], "]"}]}], "]"}]}], ")"}], 
           "&"}]}], "]"}]}], ",", 
       RowBox[{"meshtmp", "=", 
        RowBox[{"Select", "[", " ", 
         RowBox[{"fmesh0", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"1", "-", "#"}], "]"}], ">", "rtmp"}], "&&", 
             RowBox[{"Test1", "[", 
              RowBox[{
               RowBox[{"F2", "[", 
                RowBox[{"t", ",", "#"}], "]"}], ",", 
               RowBox[{"N", "[", 
                RowBox[{"H", "[", "t", "]"}], "]"}]}], "]"}]}], ")"}], 
           "&"}]}], "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox["1", "2"], "6"}], 
       RowBox[{"48", " ", "\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{
             "msize", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "2"], 
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Lbulk", "[", 
                RowBox[{
                 RowBox[{"1.", "t"}], ",", "#"}], "]"}], "&"}], "/@", 
              RowBox[{
              "mesh", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"nn", "-", "1"}]}], "}"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"nn", "\[Equal]", "1"}], ",", 
            SuperscriptBox["fmsize", "2"], ",", 
            SuperscriptBox[
             RowBox[{
             "msize", "\[LeftDoubleBracket]", "nn", "\[RightDoubleBracket]"}],
              "2"]}], "]"}], 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Lbulk", "[", 
              RowBox[{
               RowBox[{"1.", "t"}], ",", "#"}], "]"}], "&"}], "/@", 
            "meshtmp"}], "]"}]}]}], ")"}], " ", ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.825574832915169*^9, 3.825574833597999*^9}, 
   3.8255883005299377`*^9, {3.825588597638413*^9, 3.8255886101176367`*^9}, 
   3.8255888349342737`*^9, 3.825588905702774*^9, 3.825592779357184*^9, {
   3.825594481184284*^9, 3.82559449317339*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"d7f4d0da-65c7-4363-9a43-c555e64752cf"],

Cell["boundary term, that in particular feels the rescaling. ", "Text",
 CellChangeTimes->{{3.825588909180231*^9, 
  3.825588934973215*^9}},ExpressionUUID->"25aca515-18f6-4cbe-ae32-\
fe409110c4e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ALboundary", "[", "t_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[Phi]tmp", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]tmp", "=", 
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"\[Phi]", "/.", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["10", "t"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Im", "[", 
                RowBox[{"F2", "[", 
                 RowBox[{"t", ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["10", 
                    RowBox[{"-", "15"}]]}], ")"}], 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"I", " ", "\[Phi]"}]]}]}], "]"}], "]"}], "+", 
               RowBox[{"H", "[", "t", "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]", ",", 
              RowBox[{
               FractionBox["\[Pi]", "3"], "-", 
               FractionBox["1", 
                RowBox[{"20", " ", "t", " "}]]}]}], "}"}]}], "]"}]}], "]"}], 
        ",", "30"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "\[Phi]tmp", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox["1", "2"], "2", " ", "6"}], 
       RowBox[{"48", " ", "\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"t", ",", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "\[Phi]tmp", ",", 
           FractionBox["\[Pi]", "3"]}], "}"}]}], "]"}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.825574832915169*^9, 3.825574833597999*^9}, 
   3.8255883005299377`*^9, {3.825588597638413*^9, 3.8255886101176367`*^9}, 
   3.8255888349342737`*^9, 3.825588905702774*^9, {3.825589095398871*^9, 
   3.82558909726684*^9}, 3.8255921530558863`*^9, {3.8255925038085527`*^9, 
   3.825592523958665*^9}, {3.8255940250050707`*^9, 3.825594032717243*^9}, {
   3.8255945082394047`*^9, 3.825594520179528*^9}, 3.825659198855117*^9, {
   3.825659609096887*^9, 3.825659618790456*^9}, 3.825659915537088*^9, 
   3.82566057138721*^9, {3.82575936175622*^9, 3.8257593870716753`*^9}, 
   3.8257594671414022`*^9, 3.825994128691708*^9, 3.8267749403540688`*^9, {
   3.826775347057335*^9, 3.826775401589329*^9}, {3.826775436160398*^9, 
   3.826775457937296*^9}, {3.84812552964493*^9, 3.848125530570159*^9}},
 CellLabel->
  "In[458]:=",ExpressionUUID->"08347006-daf4-4583-a5dd-c76d78bb331c"],

Cell["\<\
Load the data (and delete one data point that does weird stuff)\
\>", "Text",
 CellChangeTimes->{{3.938066258708061*^9, 
  3.9380662969936852`*^9}},ExpressionUUID->"46e79e12-ccf3-4b6a-9029-\
bcc015d4c854"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ALBulkData", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t0", ",", 
           RowBox[{"ALbulk", "[", "t0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t0", ",", ".1", ",", "1", ",", ".01"}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t0", ",", 
           RowBox[{"ALbulk", "[", "t0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t0", ",", "1.1", ",", "5", ",", ".1"}], "}"}]}], "]"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<ALBulkData.mx\>\"", ",", "ALBulkData"}], "]"}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ALBulkData", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"Import", "[", "\"\<ALBulkData.mx\>\"", "]"}], ",", "92"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"%", ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.82559163794846*^9, 3.825591692139703*^9}, {
   3.8255926466638317`*^9, 3.8255927125808773`*^9}, 3.825593831178997*^9, {
   3.825594842763681*^9, 3.825594957480361*^9}, {3.825596076861231*^9, 
   3.825596124679571*^9}, {3.825659273391101*^9, 3.8256592790135193`*^9}, {
   3.8256593214041023`*^9, 3.825659323541823*^9}, {3.8267749506282682`*^9, 
   3.826774954489209*^9}, {3.9362559290762777`*^9, 3.936255929260391*^9}, {
   3.9362559680960507`*^9, 3.936256006863216*^9}, {3.9362568889503727`*^9, 
   3.9362568981972313`*^9}, {3.936257094893977*^9, 3.9362571039810357`*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"33aa6a18-25bd-4071-b82c-a22d423992b7"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1lHs0lHkYxwe1JJWksnuI7bLI0dbqdlb1fZPVrpVSm1qJqEj31Ubpjumy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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5.}, {0, 0.23180689841270538`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.825659281020919*^9, 3.8256593241384563`*^9, 
  3.8314623141865387`*^9, 3.848381940023623*^9, 3.934446632356968*^9, 
  3.936253876701647*^9, 3.9362548866634226`*^9, 3.9362551662647266`*^9, 
  3.9362559968425307`*^9, 3.936256731325765*^9, 3.936256902537842*^9, 
  3.9362571119843826`*^9, 3.938061880716075*^9, 3.9380664242213817`*^9, 
  3.9380795547536106`*^9, 3.9380796234741697`*^9},
 CellLabel->
  "Out[460]=",ExpressionUUID->"e0aac99d-e44a-4af8-b7aa-5f775b8c2e69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ALBoundaryData", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t0", ",", 
           RowBox[{"ALboundary", "[", 
            RowBox[{"t0", ",", "1"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t0", ",", ".1", ",", "1", ",", ".01"}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t0", ",", 
           RowBox[{"ALboundary", "[", 
            RowBox[{"t0", ",", "1"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t0", ",", "1.1", ",", "5", ",", ".1"}], "}"}]}], "]"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<ALBoundaryData.mx\>\"", ",", "ALBoundaryData"}], "]"}], 
    ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ALBoundaryData", " ", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"Import", "[", "\"\<ALBoundaryData.mx\>\"", "]"}], ",", "92"}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"%", ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.82559496863483*^9, 3.825594982473269*^9}, {
   3.82559502394645*^9, 3.825595028772242*^9}, {3.825596116003889*^9, 
   3.825596152555595*^9}, {3.825659292394299*^9, 3.825659297564155*^9}, {
   3.8256593288225594`*^9, 3.825659333031769*^9}, 3.826774973846902*^9, 
   3.8314625669250183`*^9, {3.9362559210151577`*^9, 3.936255921124851*^9}, {
   3.93625716967889*^9, 3.9362571768891497`*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"b156cf2d-6fb9-432d-89c8-c3768192fcb4"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1lHlUzWkYx6+thbRrRqXkaFK2jKSYel6ZEjOYKNUIR+EeZWnK2qKFENF6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     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5.}, {-0.037532692263512434`, 0.03848120377931543}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8256592984326353`*^9, 3.825659333616284*^9, 3.826774982393654*^9, 
   3.826775371671502*^9, 3.826775413945878*^9, {3.8267754448992558`*^9, 
   3.82677546330163*^9}, 3.831462325791258*^9, 3.8314623617157993`*^9, 
   3.831462438168457*^9, {3.831462559337818*^9, 3.8314625689837933`*^9}, 
   3.8483819475887833`*^9, 3.934446632482783*^9, 3.9362538805592604`*^9, 
   3.936257182811448*^9, 3.938061880801804*^9, 3.9380664243264785`*^9, 
   3.9380795547848682`*^9, 3.9380796235047007`*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"318b5d91-9293-4bd9-9ad1-2188c1829d1a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cut as a boundary:", "Subsubsection",
 CellChangeTimes->{{3.825750558806677*^9, 
  3.825750567558962*^9}},ExpressionUUID->"bc19970b-380d-49bc-81d9-\
dab90807a603"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoundaryString", "[", 
   RowBox[{"t_", ",", "NN_"}], "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Phi]tmp1", ",", "\[Phi]tmp2", ",", "\[Phi]var", ",", "rtmp", ",", 
      "pts"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]tmp1", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{"\[Phi]", "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["10", "t"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Im", "[", 
              RowBox[{"F2", "[", 
               RowBox[{"t", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "15"}]]}], ")"}], 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"I", " ", "\[Phi]"}]]}]}], "]"}], "]"}], "+", 
             RowBox[{"H", "[", "t", "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", ",", 
            RowBox[{
             FractionBox["\[Pi]", "3"], "-", 
             FractionBox["1", 
              RowBox[{"20", " ", "t"}]]}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Phi]tmp2", "=", " ", 
      FractionBox[
       RowBox[{"\[Pi]", "-", "\[Phi]tmp1"}], "2"]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Phi]var", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"\[Phi]", ",", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", "0", ",", 
          RowBox[{"\[Phi]tmp2", "-", 
           SuperscriptBox["10", 
            RowBox[{"-", "8"}]]}], " ", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Phi]tmp2", "-", " ", 
             SuperscriptBox["10", 
              RowBox[{"-", "8"}]], "-", 
             SuperscriptBox["10", 
              RowBox[{"-", "8"}]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"NN", "+", "2"}], ")"}]}]}], " ", "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rtmp", "=", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"t", "<", "2"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]tmp1"}]]}], " ", 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"Length", "[", "\[Phi]var", "]"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"2", "\[LessEqual]", " ", "t", "<", "4.5"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          FractionBox["9", "10"], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"Length", "[", "\[Phi]var", "]"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"4.5", "\[LessEqual]", "t"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox["9", "10"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SqrtBox["3"], " ", 
               RowBox[{"Sec", "[", 
                RowBox[{
                "\[Phi]var", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox["3"], "+", 
               RowBox[{"Tan", "[", 
                RowBox[{
                "\[Phi]var", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], "]"}]}], ")"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"Length", "[", "\[Phi]var", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pts", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{
             "\[Phi]var", "\[LeftDoubleBracket]", "k", 
              "\[RightDoubleBracket]"}]}]], " ", "r"}]}], "/.", 
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Im", "[", 
              RowBox[{"F2", "[", 
               RowBox[{"t", ",", 
                RowBox[{"1", "-", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    RowBox[{
                    "\[Phi]var", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]}]], " ", "r"}]}]}], "]"}], 
              "]"}], "+", 
             RowBox[{"Abs", "[", 
              RowBox[{"H", "[", "t", "]"}], "]"}]}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
             "rtmp", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}],
             "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Length", "[", "\[Phi]var", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"(", 
       RowBox[{"Point", ",", 
        RowBox[{"approx", " ", "size"}], ",", 
        RowBox[{"approx", " ", "curvature"}]}], ")"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "pts", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"pts", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{
              "pts", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
              "]"}], "+", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{
              "pts", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{"pts", "\[LeftDoubleBracket]", 
               RowBox[{"i", "-", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
           ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x2", " ", "y1"}], "-", 
                   RowBox[{"x3", " ", "y1"}], "-", 
                   RowBox[{"x1", " ", "y2"}], "+", 
                   RowBox[{"x3", " ", "y2"}], "+", 
                   RowBox[{"x1", " ", "y3"}], "-", 
                   RowBox[{"x2", " ", "y3"}]}], ")"}], "2"], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"y1", "-", "y2"}], ")"}], "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"y1", "-", "y3"}], ")"}], "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"y2", "-", "y3"}], ")"}], "2"]}], ")"}]}], 
                 ")"}]}], ")"}]}]}], ")"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x1", "\[Rule]", 
             RowBox[{"Re", "[", 
              RowBox[{"pts", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ",", 
            RowBox[{"y1", "\[Rule]", 
             RowBox[{"Im", "[", 
              RowBox[{"pts", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ",", 
            RowBox[{"x2", "\[Rule]", 
             RowBox[{"Re", "[", 
              RowBox[{
              "pts", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "]"}]}], ",", 
            RowBox[{"y2", "\[Rule]", 
             RowBox[{"Im", "[", 
              RowBox[{
              "pts", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              "]"}]}], ",", 
            RowBox[{"x3", "\[Rule]", 
             RowBox[{"Re", "[", 
              RowBox[{"pts", "\[LeftDoubleBracket]", 
               RowBox[{"i", "-", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ",", 
            RowBox[{"y3", "\[Rule]", 
             RowBox[{"Im", "[", 
              RowBox[{"pts", "\[LeftDoubleBracket]", 
               RowBox[{"i", "-", "1"}], "\[RightDoubleBracket]"}], "]"}]}]}], 
           "}"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{
          RowBox[{"Length", "[", "pts", "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.825681826530591*^9, 3.825681847370224*^9}, {
   3.825743386944757*^9, 3.825743392680187*^9}, {3.825757630805476*^9, 
   3.825757641255415*^9}, 3.8257577640514402`*^9, {3.825762479128747*^9, 
   3.825762659383727*^9}, {3.825762701062008*^9, 3.8257627583985558`*^9}, {
   3.825763021504302*^9, 3.825763069201494*^9}, {3.825765390984231*^9, 
   3.825765463520792*^9}, {3.825765541686277*^9, 3.825765717701042*^9}, {
   3.82576582134346*^9, 3.825765840324604*^9}, 3.82576587777332*^9, {
   3.825765957913149*^9, 3.8257660026210814`*^9}, 3.825766106858386*^9, {
   3.825766145056861*^9, 3.825766200233667*^9}, {3.825766254675235*^9, 
   3.8257662607214527`*^9}, 3.82576629233112*^9, {3.825766326171681*^9, 
   3.825766335988791*^9}, {3.825766366871997*^9, 3.825766452562894*^9}, {
   3.825766623433791*^9, 3.825766653445744*^9}, {3.825766683865117*^9, 
   3.825766694003066*^9}, {3.825766850622859*^9, 3.825766875384933*^9}, {
   3.825766932963789*^9, 3.8257670220285463`*^9}, {3.825767057094583*^9, 
   3.8257670824755898`*^9}, {3.8257671378625317`*^9, 3.825767251515505*^9}, {
   3.825767474066186*^9, 3.825767494275931*^9}, 3.825767597809594*^9, 
   3.825767648549842*^9, {3.8257676804871883`*^9, 3.825767705322452*^9}, {
   3.825767764443419*^9, 3.82576782618612*^9}, {3.825767863135129*^9, 
   3.825767883434099*^9}, {3.8257679495476427`*^9, 3.825767995684348*^9}, 
   3.8257680745469933`*^9, {3.825768196717065*^9, 3.825768223377253*^9}, {
   3.825768608213502*^9, 3.82576863298638*^9}, {3.825768701255094*^9, 
   3.82576875664847*^9}, 3.825993298378551*^9, {3.825993504663229*^9, 
   3.825993562246306*^9}, {3.825993595585339*^9, 3.8259936610066137`*^9}, {
   3.825993824680546*^9, 3.8259938319936523`*^9}, {3.82599386322757*^9, 
   3.825993892947238*^9}, 3.8259939781506157`*^9, {3.825994083605851*^9, 
   3.825994089789228*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"7c43d014-2846-4362-bae7-a3726b35ea2a"],

Cell["Do the integral", "Text",
 CellChangeTimes->{{3.8257425312860518`*^9, 3.825742539441463*^9}, {
  3.825750593230082*^9, 
  3.825750593434999*^9}},ExpressionUUID->"dcf6e251-936c-477e-82d1-\
56b7af712df0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ALOpenString", "[", "t_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"meshB", ",", 
      RowBox[{"NN", "=", "200"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"meshB", "=", " ", 
      RowBox[{"BoundaryString", "[", 
       RowBox[{"t", ",", "NN"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox[
       RowBox[{
        FractionBox["1", "2"], "2", " ", "6"}], 
       RowBox[{"48", " ", "\[Pi]"}]], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"meshB", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{"meshB", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], 
         RowBox[{"(", " ", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"t", ",", 
            RowBox[{"meshB", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "meshB", "]"}]}], "}"}]}], "]"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8257425467972317`*^9, 3.825742547478669*^9}, {
   3.8257425973767014`*^9, 3.8257426246402473`*^9}, {3.8257429437328672`*^9, 
   3.825742982167193*^9}, {3.8257430181444798`*^9, 3.825743070056328*^9}, {
   3.825743123214731*^9, 3.825743214310553*^9}, {3.8257432511640043`*^9, 
   3.825743253401095*^9}, 3.825743295070446*^9, 3.8257433602858057`*^9, {
   3.825743532642579*^9, 3.825743540688117*^9}, {3.8257508698511953`*^9, 
   3.825750869993452*^9}, 3.82575720914397*^9, {3.82575842397829*^9, 
   3.8257584243907127`*^9}, {3.8257586315476007`*^9, 3.82575867396246*^9}, 
   3.825759425186536*^9, {3.825759902894146*^9, 3.8257599039927187`*^9}, 
   3.825760032537936*^9, 3.825761890378179*^9, {3.8257619720803337`*^9, 
   3.825761973066711*^9}, {3.825762341123884*^9, 3.8257623466221313`*^9}, {
   3.825993392983193*^9, 3.8259934378964167`*^9}, 3.825993469078124*^9, 
   3.825994118685361*^9, 3.825994204447411*^9, 3.826774430889065*^9},
 CellLabel->
  "In[464]:=",ExpressionUUID->"718f56ed-303c-4222-81ae-31483559b236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ALStringData", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t0", ",", 
           RowBox[{"ALOpenString", "[", "t0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t0", ",", ".1", ",", "1", ",", ".01"}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t0", ",", 
           RowBox[{"ALOpenString", "[", "t0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t0", ",", "1.1", ",", "5", ",", ".1"}], "}"}]}], "]"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<ALStringData.mx\>\"", ",", "ALStringData"}], "]"}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ALStringData", "=", 
    RowBox[{"Delete", "[", 
     RowBox[{
      RowBox[{"Import", "[", "\"\<ALStringData.mx\>\"", "]"}], ",", "92"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.825750651426311*^9, 3.8257506921956663`*^9}, {
   3.825751068942765*^9, 3.825751073462669*^9}, {3.825757257272109*^9, 
   3.8257572612034492`*^9}, {3.825757310007678*^9, 3.82575732058683*^9}, {
   3.825757806351441*^9, 3.8257578085550213`*^9}, 3.825758560923573*^9, {
   3.825994355203289*^9, 3.825994430447867*^9}, {3.826774455512602*^9, 
   3.826774459932757*^9}, {3.826774764548704*^9, 3.826774778169389*^9}, {
   3.826775932246395*^9, 3.826775935910578*^9}, {3.9362572749703555`*^9, 
   3.9362572881366386`*^9}},
 CellLabel->
  "In[465]:=",ExpressionUUID->"9b288310-f081-4834-a193-a194ccd6bee9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normalization", "Subsection",
 CellChangeTimes->{{3.822027551318482*^9, 3.822027555349971*^9}, {
  3.9380786494979343`*^9, 
  3.9380786606147304`*^9}},ExpressionUUID->"9a9410d4-01da-45da-9fbc-\
23db37c00e22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]fL", "[", 
   RowBox[{"t_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["z", 
       RowBox[{"3", "/", "2"}]]}]]}], "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["z", "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "6"], "+", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "t"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "6"], "-", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[ImaginaryI]", " ", "t"}], "]"}]}]], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}], "/", "t"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "3"]}]]}]}], "]"}], 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "t"}]}], ")"}]}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", "t"}]}], ",", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "3"]}], ")"}], "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "3"]}]]}]}], "]"}]], ")"}], 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}], "/", "t"}]]}]}]], "Input",
 CellChangeTimes->{
  3.854435755893721*^9, {3.8544358451601667`*^9, 3.854435904702985*^9}, {
   3.854439507577305*^9, 3.8544395098366137`*^9}, {3.854439833802742*^9, 
   3.854439838587673*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"4909bee3-40d9-4791-a6f8-02496b2e371d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]fL", "[", 
   RowBox[{"z_", ",", "t_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"InverseSeries", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"\[Psi]fL", "[", 
       RowBox[{"t", ",", 
        RowBox[{"1", "+", "z"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8544358714615707`*^9, 3.854435881159252*^9}, {
  3.854435917404207*^9, 3.854435933592552*^9}, {3.85443608535165*^9, 
  3.8544361245270977`*^9}, {3.854436155021161*^9, 3.8544361566823063`*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"ab419340-2c53-45c2-8954-84d84ee21b6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L\[Psi]", "[", "t_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Phi]Coef", ",", "d\[Phi]Coef", ",", "dd\[Phi]Coef", ",", 
      "\[Sigma]\[Psi]", ",", "Lbulk"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]Coef", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Phi]fL", "[", 
          RowBox[{"z", ",", 
           RowBox[{"N", "[", "t", "]"}], ",", "24"}], "]"}], "//", "Normal"}],
         ",", "z"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"d\[Phi]Coef", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"n", " ", 
         RowBox[{"\[Phi]Coef", "\[LeftDoubleBracket]", 
          RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "\[Phi]Coef", "]"}], "-", "1"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dd\[Phi]Coef", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"n", " ", 
         RowBox[{"d\[Phi]Coef", "\[LeftDoubleBracket]", 
          RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "d\[Phi]Coef", "]"}], "-", "1"}]}], "}"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]\[Psi]", "=", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "d\[Phi]Coef", "\[LeftDoubleBracket]", "n", 
             "\[RightDoubleBracket]"}], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "d\[Phi]Coef", "]"}]}], "}"}]}], "]"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Conjugate", "[", 
             RowBox[{
             "d\[Phi]Coef", "\[LeftDoubleBracket]", "n", 
              "\[RightDoubleBracket]"}], "]"}], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "d\[Phi]Coef", "]"}]}], "}"}]}], "]"}]}], 
        "]"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Lbulk", " ", "=", " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "dd\[Phi]Coef", "\[LeftDoubleBracket]", "n", 
           "\[RightDoubleBracket]"}], 
          SuperscriptBox["r", 
           RowBox[{"n", "-", "1"}]], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{"Length", "[", "dd\[Phi]Coef", "]"}]}], "}"}]}], "]"}], 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Conjugate", "[", 
            RowBox[{
            "dd\[Phi]Coef", "\[LeftDoubleBracket]", "n", 
             "\[RightDoubleBracket]"}], "]"}], 
           SuperscriptBox["r", 
            RowBox[{"n", "-", "1"}]], 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "dd\[Phi]Coef", "]"}]}], "}"}]}], "]"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "d\[Phi]Coef", "\[LeftDoubleBracket]", "n", 
              "\[RightDoubleBracket]"}], 
             SuperscriptBox["r", 
              RowBox[{"n", "-", "1"}]], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"Length", "[", "d\[Phi]Coef", "]"}]}], "}"}]}], "]"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Conjugate", "[", 
              RowBox[{
              "d\[Phi]Coef", "\[LeftDoubleBracket]", "n", 
               "\[RightDoubleBracket]"}], "]"}], 
             SuperscriptBox["r", 
              RowBox[{"n", "-", "1"}]], 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"Length", "[", "d\[Phi]Coef", "]"}]}], "}"}]}], "]"}]}],
          ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "*", "3"}], 
        RowBox[{"48", " ", "\[Pi]"}]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{"Lbulk", ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], " ", 
      "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "*", "3"}], 
        RowBox[{"24", " ", "\[Pi]"}]], " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{"\[Sigma]\[Psi]", ",", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.854435889405035*^9, 3.85443590122789*^9}, {
   3.85443614166145*^9, 3.854436191000304*^9}, {3.854436416004942*^9, 
   3.854436421122911*^9}, {3.854436474945342*^9, 3.854436492428239*^9}, 
   3.854436559039197*^9, {3.854436881209792*^9, 3.854436916306738*^9}, {
   3.854436958214294*^9, 3.854436975234716*^9}, {3.854437012262567*^9, 
   3.8544370240340014`*^9}, {3.8544370556988*^9, 3.854437065412475*^9}, {
   3.854437105134328*^9, 3.8544371215520163`*^9}, {3.85443884298629*^9, 
   3.85443896390347*^9}, {3.854439003736977*^9, 3.85443905764583*^9}, {
   3.8544391063562737`*^9, 3.854439133741817*^9}, 3.8544394021663637`*^9, {
   3.85443977655639*^9, 3.854439809316593*^9}, {3.8544398767427597`*^9, 
   3.854439949868791*^9}, {3.854439985630371*^9, 3.854440273894804*^9}, {
   3.85444036627635*^9, 3.854440382025468*^9}, {3.854440430078932*^9, 
   3.854440564474656*^9}, 3.854449925890321*^9, {3.8544500169135733`*^9, 
   3.854450073105701*^9}, {3.854450266258926*^9, 3.854450285497733*^9}, {
   3.8544506814213247`*^9, 3.854450698661005*^9}, {3.854450742649962*^9, 
   3.854450880060481*^9}, {3.854451945739352*^9, 3.854451951540062*^9}, {
   3.854451994715963*^9, 3.85445218154058*^9}, {3.8544522827212763`*^9, 
   3.854452311889965*^9}, {3.854452672714019*^9, 3.854452699783948*^9}, {
   3.854452731807784*^9, 3.85445305571904*^9}, {3.854453127091481*^9, 
   3.854453221575561*^9}, {3.8544532677326527`*^9, 3.8544532700414343`*^9}, {
   3.854453309896047*^9, 3.854453367787053*^9}, {3.8544534216903353`*^9, 
   3.854453452307898*^9}, {3.854453562167116*^9, 3.85445360010104*^9}, {
   3.854453638412799*^9, 3.8544536482357683`*^9}, {3.854453700366755*^9, 
   3.854453848945364*^9}, {3.854453904191437*^9, 3.8544539335059767`*^9}, {
   3.854453965386146*^9, 3.854454101286746*^9}, 3.8544541662772217`*^9, {
   3.854454265946094*^9, 3.854454268970138*^9}, {3.854454375032433*^9, 
   3.8544543985149603`*^9}, {3.8544544445840273`*^9, 
   3.8544544667653723`*^9}, {3.854455454878454*^9, 3.854455455005056*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"db3141ac-ca5c-4766-8799-ba001c7e3a33"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"L\[Psi]Data", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"L\[Psi]", "[", "x", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", ".1", ",", "1", ",", ".01"}], "}"}]}], "]"}], "//",
          "Chop"}], ",", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"L\[Psi]", "[", "x", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "1.1", ",", "2", ",", ".1"}], "}"}]}], "]"}], "//",
          "Chop"}]}], "]"}]}], ",", "x"}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.854449944373027*^9, 3.8544499944980507`*^9}, {
   3.854450064097639*^9, 3.85445023642837*^9}, 3.854450311661683*^9, {
   3.854450349834988*^9, 3.854450417630968*^9}, {3.854450472083922*^9, 
   3.854450554685659*^9}, {3.8544519621855793`*^9, 3.854452018569993*^9}, {
   3.854452218169278*^9, 3.854452277472167*^9}, {3.854452326258503*^9, 
   3.854452362226392*^9}, {3.8544526805439043`*^9, 3.85445270816987*^9}, {
   3.854453383694092*^9, 3.854453403220983*^9}, {3.854453549217485*^9, 
   3.854453549819715*^9}, 3.854453593238604*^9, {3.8544542003972*^9, 
   3.854454245058332*^9}, {3.854454478364601*^9, 3.8544545225605297`*^9}, {
   3.854454577909787*^9, 3.854454578012362*^9}, 3.8544546303851557`*^9, {
   3.8544547631466913`*^9, 3.8544548344175262`*^9}, {3.854791910387474*^9, 
   3.854791926163468*^9}, 3.9380787215725827`*^9, 3.9380787750228777`*^9},
 CellLabel->
  "In[469]:=",ExpressionUUID->"ac7ba991-7155-488d-9b76-89722fe2f6c8"],

Cell[CellGroupData[{

Cell["Data", "Subsubsection",
 CellChangeTimes->{{3.9380787902487307`*^9, 
  3.938078796102975*^9}},ExpressionUUID->"5e56c2cb-a296-4872-bc3c-\
40076e6f9983"],

Cell["should load the data in", "Text",
 CellChangeTimes->{{3.938078803485374*^9, 
  3.938078807827807*^9}},ExpressionUUID->"ca31caad-e134-4a04-a47f-\
961468913a57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L\[Psi]Data", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0.1`", ",", 
      RowBox[{"-", "1.2824817799147274`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.11`", ",", 
      RowBox[{"-", "1.116555526396236`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.12000000000000001`", ",", 
      RowBox[{"-", "0.9806882983259865`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.13`", ",", 
      RowBox[{"-", "0.8679032884508151`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.14`", ",", 
      RowBox[{"-", "0.7732066080420301`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.15000000000000002`", ",", 
      RowBox[{"-", "0.6929313351244125`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.16`", ",", 
      RowBox[{"-", "0.6243254681932756`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.17`", ",", 
      RowBox[{"-", "0.5652836625217751`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.18`", ",", 
      RowBox[{"-", "0.514167364374091`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.19`", ",", 
      RowBox[{"-", "0.46968130652404205`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.2`", ",", 
      RowBox[{"-", "0.4307870435739356`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.21000000000000002`", ",", 
      RowBox[{"-", "0.3966414218030124`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.22`", ",", 
      RowBox[{"-", "0.36655214644037354`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.23`", ",", 
      RowBox[{"-", "0.3399452378431895`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.24000000000000002`", ",", 
      RowBox[{"-", "0.3163408477894537`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.25`", ",", 
      RowBox[{"-", "0.2953350137897351`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.26`", ",", 
      RowBox[{"-", "0.2765856749818932`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.27`", ",", 
      RowBox[{"-", "0.25980178263681775`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.28`", ",", 
      RowBox[{"-", "0.24473468897734532`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.29000000000000004`", ",", 
      RowBox[{"-", "0.23117123985951965`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.30000000000000004`", ",", 
      RowBox[{"-", "0.21892816370098767`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.31`", ",", 
      RowBox[{"-", "0.2078474640707967`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.32`", ",", 
      RowBox[{"-", "0.19779260276284322`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.33`", ",", 
      RowBox[{"-", "0.18864531523910077`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.33999999999999997`", ",", 
      RowBox[{"-", "0.1803029389869658`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.35`", ",", 
      RowBox[{"-", "0.17267616221953294`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.36`", ",", 
      RowBox[{"-", "0.16568712073814254`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.37`", ",", 
      RowBox[{"-", "0.15926778457785926`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.38`", ",", 
      RowBox[{"-", "0.15335858757599524`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.39`", ",", 
      RowBox[{"-", "0.14790726091241374`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.4`", ",", 
      RowBox[{"-", "0.14286783892464264`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.41000000000000003`", ",", 
      RowBox[{"-", "0.1381998102825079`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.42000000000000004`", ",", 
      RowBox[{"-", "0.13386739251676621`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.43000000000000005`", ",", 
      RowBox[{"-", "0.12983891000370146`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.44000000000000006`", ",", 
      RowBox[{"-", "0.12608626206786144`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.45000000000000007`", ",", 
      RowBox[{"-", "0.12258446486054152`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.45999999999999996`", ",", 
      RowBox[{"-", "0.11931125798758173`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.47`", ",", 
      RowBox[{"-", "0.1162467653731366`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.48`", ",", 
      RowBox[{"-", "0.11337320263926381`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.49`", ",", 
      RowBox[{"-", "0.11067462406578338`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.5`", ",", 
      RowBox[{"-", "0.10813670361526681`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.51`", ",", 
      RowBox[{"-", "0.10574654471931032`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.52`", ",", 
      RowBox[{"-", "0.1034925151032358`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.53`", ",", 
      RowBox[{"-", "0.10136410276610779`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.54`", ",", 
      RowBox[{"-", "0.09935179065454249`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.55`", ",", 
      RowBox[{"-", "0.09744694665807428`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.56`", ",", 
      RowBox[{"-", "0.09564172760926618`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.5700000000000001`", ",", 
      RowBox[{"-", "0.0939289949031619`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.58`", ",", 
      RowBox[{"-", "0.09230224033727684`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.59`", ",", 
      RowBox[{"-", "0.09075552079089348`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.6`", ",", 
      RowBox[{"-", "0.08928340058226933`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.61`", ",", 
      RowBox[{"-", "0.08788090050672018`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.62`", ",", 
      RowBox[{"-", "0.08654345285602136`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.63`", ",", 
      RowBox[{"-", "0.08526686081825864`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.64`", ",", 
      RowBox[{"-", "0.08404726361123285`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.65`", ",", 
      RowBox[{"-", "0.08288110436700837`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.66`", ",", 
      RowBox[{"-", "0.08176510189943245`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.67`", ",", 
      RowBox[{"-", "0.08069622558314922`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.6799999999999999`", ",", 
      RowBox[{"-", "0.07967167252284864`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.69`", ",", 
      RowBox[{"-", "0.07868884754306539`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.7`", ",", 
      RowBox[{"-", "0.07774534436695504`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.71`", ",", 
      RowBox[{"-", "0.07683892881899612`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.72`", ",", 
      RowBox[{"-", "0.0759675309122839`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.73`", ",", 
      RowBox[{"-", "0.0751292159190302`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.74`", ",", 
      RowBox[{"-", "0.07432218944950097`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.75`", ",", 
      RowBox[{"-", "0.07354477820401312`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.76`", ",", 
      RowBox[{"-", "0.07279540569783002`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.77`", ",", 
      RowBox[{"-", "0.07207263422914392`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.78`", ",", 
      RowBox[{"-", "0.07137509072461687`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.79`", ",", 
      RowBox[{"-", "0.07070149944095805`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.8`", ",", 
      RowBox[{"-", "0.07005066608364995`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.8099999999999999`", ",", 
      RowBox[{"-", "0.06942140945567041`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.82`", ",", 
      RowBox[{"-", "0.06881278795141817`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.83`", ",", 
      RowBox[{"-", "0.06822376559147374`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.84`", ",", 
      RowBox[{"-", "0.06765340859299379`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.85`", ",", 
      RowBox[{"-", "0.06710085895645701`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.86`", ",", 
      RowBox[{"-", "0.06656528980949192`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.87`", ",", 
      RowBox[{"-", "0.06604593014022206`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.88`", ",", 
      RowBox[{"-", "0.0655420518906105`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.89`", ",", 
      RowBox[{"-", "0.06505296913754731`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9`", ",", 
      RowBox[{"-", "0.06457803261831463`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.91`", ",", 
      RowBox[{"-", "0.0641166348042723`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.92`", ",", 
      RowBox[{"-", "0.0636681925328273`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.93`", ",", 
      RowBox[{"-", "0.06323215976173571`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.94`", ",", 
      RowBox[{"-", "0.06280802372864298`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.95`", ",", 
      RowBox[{"-", "0.062395292052330145`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.96`", ",", 
      RowBox[{"-", "0.06199349711494874`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.97`", ",", 
      RowBox[{"-", "0.06160220700243395`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.98`", ",", 
      RowBox[{"-", "0.061221002654251816`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.99`", ",", 
      RowBox[{"-", "0.06084948655682176`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.`", ",", 
      RowBox[{"-", "0.060487283585986616`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.1`", ",", 
      RowBox[{"-", "0.057306899693494825`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.2000000000000002`", ",", 
      RowBox[{"-", "0.05475527097318398`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.3`", ",", 
      RowBox[{"-", "0.05265511577720937`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.4000000000000001`", ",", 
      RowBox[{"-", "0.050889228379382756`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.5`", ",", 
      RowBox[{"-", "0.04937562489615184`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.6`", ",", 
      RowBox[{"-", "0.04805223447053665`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.7000000000000002`", ",", 
      RowBox[{"-", "0.046866417951634556`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.8000000000000003`", ",", 
      RowBox[{"-", "0.045767070172235094`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1.9000000000000001`", ",", 
      RowBox[{"-", "0.044698305664712806`"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2.`", ",", 
      RowBox[{"-", "0.043594032530253825`"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9380787434985185`*^9, 3.9380787618496065`*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"d3d6bec8-c095-475d-81d7-6dc52ab09e39"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.1`", ",", 
     RowBox[{"-", "1.2824817799147274`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", 
     RowBox[{"-", "1.116555526396236`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12000000000000001`", ",", 
     RowBox[{"-", "0.9806882983259865`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", 
     RowBox[{"-", "0.8679032884508151`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14`", ",", 
     RowBox[{"-", "0.7732066080420301`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000002`", ",", 
     RowBox[{"-", "0.6929313351244125`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16`", ",", 
     RowBox[{"-", "0.6243254681932756`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", 
     RowBox[{"-", "0.5652836625217751`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18`", ",", 
     RowBox[{"-", "0.514167364374091`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", 
     RowBox[{"-", "0.46968130652404205`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", 
     RowBox[{"-", "0.4307870435739356`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000002`", ",", 
     RowBox[{"-", "0.3966414218030124`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22`", ",", 
     RowBox[{"-", "0.36655214644037354`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23`", ",", 
     RowBox[{"-", "0.3399452378431895`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24000000000000002`", ",", 
     RowBox[{"-", "0.3163408477894537`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", 
     RowBox[{"-", "0.2953350137897351`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26`", ",", 
     RowBox[{"-", "0.2765856749818932`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.27`", ",", 
     RowBox[{"-", "0.25980178263681775`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28`", ",", 
     RowBox[{"-", "0.24473468897734532`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29000000000000004`", ",", 
     RowBox[{"-", "0.23117123985951965`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", 
     RowBox[{"-", "0.21892816370098767`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31`", ",", 
     RowBox[{"-", "0.2078474640707967`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32`", ",", 
     RowBox[{"-", "0.19779260276284322`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33`", ",", 
     RowBox[{"-", "0.18864531523910077`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33999999999999997`", ",", 
     RowBox[{"-", "0.1803029389869658`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35`", ",", 
     RowBox[{"-", "0.17267616221953294`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36`", ",", 
     RowBox[{"-", "0.16568712073814254`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37`", ",", 
     RowBox[{"-", "0.15926778457785926`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38`", ",", 
     RowBox[{"-", "0.15335858757599524`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39`", ",", 
     RowBox[{"-", "0.14790726091241374`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", 
     RowBox[{"-", "0.14286783892464264`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", 
     RowBox[{"-", "0.1381998102825079`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42000000000000004`", ",", 
     RowBox[{"-", "0.13386739251676621`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43000000000000005`", ",", 
     RowBox[{"-", "0.12983891000370146`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44000000000000006`", ",", 
     RowBox[{"-", "0.12608626206786144`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45000000000000007`", ",", 
     RowBox[{"-", "0.12258446486054152`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45999999999999996`", ",", 
     RowBox[{"-", "0.11931125798758173`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47`", ",", 
     RowBox[{"-", "0.1162467653731366`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48`", ",", 
     RowBox[{"-", "0.11337320263926381`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", 
     RowBox[{"-", "0.11067462406578338`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", 
     RowBox[{"-", "0.10813670361526681`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.51`", ",", 
     RowBox[{"-", "0.10574654471931032`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.52`", ",", 
     RowBox[{"-", "0.1034925151032358`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.53`", ",", 
     RowBox[{"-", "0.10136410276610779`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.54`", ",", 
     RowBox[{"-", "0.09935179065454249`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.55`", ",", 
     RowBox[{"-", "0.09744694665807428`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.56`", ",", 
     RowBox[{"-", "0.09564172760926618`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5700000000000001`", ",", 
     RowBox[{"-", "0.0939289949031619`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.58`", ",", 
     RowBox[{"-", "0.09230224033727684`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.59`", ",", 
     RowBox[{"-", "0.09075552079089348`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6`", ",", 
     RowBox[{"-", "0.08928340058226933`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.61`", ",", 
     RowBox[{"-", "0.08788090050672018`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.62`", ",", 
     RowBox[{"-", "0.08654345285602136`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.63`", ",", 
     RowBox[{"-", "0.08526686081825864`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.64`", ",", 
     RowBox[{"-", "0.08404726361123285`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.65`", ",", 
     RowBox[{"-", "0.08288110436700837`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66`", ",", 
     RowBox[{"-", "0.08176510189943245`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.67`", ",", 
     RowBox[{"-", "0.08069622558314922`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6799999999999999`", ",", 
     RowBox[{"-", "0.07967167252284864`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.69`", ",", 
     RowBox[{"-", "0.07868884754306539`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", 
     RowBox[{"-", "0.07774534436695504`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.71`", ",", 
     RowBox[{"-", "0.07683892881899612`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.72`", ",", 
     RowBox[{"-", "0.0759675309122839`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.73`", ",", 
     RowBox[{"-", "0.0751292159190302`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.74`", ",", 
     RowBox[{"-", "0.07432218944950097`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.75`", ",", 
     RowBox[{"-", "0.07354477820401312`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.76`", ",", 
     RowBox[{"-", "0.07279540569783002`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.77`", ",", 
     RowBox[{"-", "0.07207263422914392`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.78`", ",", 
     RowBox[{"-", "0.07137509072461687`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.79`", ",", 
     RowBox[{"-", "0.07070149944095805`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", 
     RowBox[{"-", "0.07005066608364995`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8099999999999999`", ",", 
     RowBox[{"-", "0.06942140945567041`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.82`", ",", 
     RowBox[{"-", "0.06881278795141817`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.83`", ",", 
     RowBox[{"-", "0.06822376559147374`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.84`", ",", 
     RowBox[{"-", "0.06765340859299379`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.85`", ",", 
     RowBox[{"-", "0.06710085895645701`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.86`", ",", 
     RowBox[{"-", "0.06656528980949192`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.87`", ",", 
     RowBox[{"-", "0.06604593014022206`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.88`", ",", 
     RowBox[{"-", "0.0655420518906105`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.89`", ",", 
     RowBox[{"-", "0.06505296913754731`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", 
     RowBox[{"-", "0.06457803261831463`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.91`", ",", 
     RowBox[{"-", "0.0641166348042723`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.92`", ",", 
     RowBox[{"-", "0.0636681925328273`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.93`", ",", 
     RowBox[{"-", "0.06323215976173571`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.94`", ",", 
     RowBox[{"-", "0.06280802372864298`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.95`", ",", 
     RowBox[{"-", "0.062395292052330145`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.96`", ",", 
     RowBox[{"-", "0.06199349711494874`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.97`", ",", 
     RowBox[{"-", "0.06160220700243395`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.98`", ",", 
     RowBox[{"-", "0.061221002654251816`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.99`", ",", 
     RowBox[{"-", "0.06084948655682176`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", 
     RowBox[{"-", "0.060487283585986616`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", 
     RowBox[{"-", "0.057306899693494825`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2000000000000002`", ",", 
     RowBox[{"-", "0.05475527097318398`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`", ",", 
     RowBox[{"-", "0.05265511577720937`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4000000000000001`", ",", 
     RowBox[{"-", "0.050889228379382756`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5`", ",", 
     RowBox[{"-", "0.04937562489615184`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6`", ",", 
     RowBox[{"-", "0.04805223447053665`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7000000000000002`", ",", 
     RowBox[{"-", "0.046866417951634556`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8000000000000003`", ",", 
     RowBox[{"-", "0.045767070172235094`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9000000000000001`", ",", 
     RowBox[{"-", "0.044698305664712806`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`", ",", 
     RowBox[{"-", "0.043594032530253825`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9380795548795195`*^9, 3.938079623552042*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"cdc94810-c974-48de-8b67-1099338b586b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ising model", "Chapter",
 CellChangeTimes->{
  3.848122557969809*^9},ExpressionUUID->"f6a05c22-2aef-4290-bd76-\
76c48c33cbdb"],

Cell["Conformal dimensions and central charge of the Ising model:", "Text",
 CellChangeTimes->{{3.844851237965926*^9, 3.844851251209806*^9}, 
   3.844851283167935*^9},ExpressionUUID->"f52d09a0-f09c-4f70-872d-\
1e5001aba710"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "n_", "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{"n", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"1", "/", "2"}], ",", "2", ",", 
     RowBox[{"1", "/", "16"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9362543540480566`*^9, 3.936254378308223*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"989432af-ea43-4b49-8bf6-12a0e43d2895"],

Cell[CellGroupData[{

Cell["Open channel", "Subsubsection",
 CellChangeTimes->{{3.8450154608396883`*^9, 
  3.845015463632071*^9}},ExpressionUUID->"d6e62463-981f-41d3-8432-\
8f987802dfbf"],

Cell["Basis\[CloseCurlyQuote]", "Text",
 CellChangeTimes->{{3.844851893741808*^9, 
  3.8448519008994083`*^9}},ExpressionUUID->"617e1d59-cd79-4728-a52e-\
91f6852f403a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ONvac", "=", 
   RowBox[{"Import", "[", "\"\<ONvacIsing.mx\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ON\[Epsilon]", " ", "=", " ", 
   RowBox[{"Import", "[", "\"\<ONepsIsing.mx\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8448519068604183`*^9, 3.844851952560911*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"310d2633-e24e-4134-bf8d-82aaa8bea75f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]max", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bvac", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "\[ImaginaryI]", ")"}], 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", "2"}], "]"}]], 
       RowBox[{
       "ONvac", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"\[CapitalDelta]max", "+", "1"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B\[Epsilon]", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "\[ImaginaryI]", ")"}], 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", "2"}], "]"}]], 
       RowBox[{
       "ON\[Epsilon]", "\[LeftDoubleBracket]", "k", 
        "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "\[CapitalDelta]max"}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.844852048794923*^9, 3.844852129746006*^9}, {
   3.844852161793324*^9, 3.8448522189689207`*^9}, {3.844852275200616*^9, 
   3.844852378412005*^9}, 3.84485384673061*^9, 3.844853923950615*^9, {
   3.844853960338092*^9, 3.844854047676512*^9}, {3.844854267437429*^9, 
   3.844854270363495*^9}, {3.844854316437305*^9, 3.844854318155455*^9}, {
   3.844923079093687*^9, 3.844923080236953*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"a08dd02a-55b8-47a2-a7a6-b43bb8dd22eb"],

Cell["The normalised disk correlator:", "Text",
 CellChangeTimes->{{3.8448512610862226`*^9, 
  3.84485128525222*^9}},ExpressionUUID->"9874480e-9365-4bc2-a8c6-\
bb376c15a393"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bb", "[", 
   RowBox[{
   "d1_", ",", "d2_", ",", "d3_", ",", "p1_", ",", "p2_", ",", "p3_"}], "]"}],
   ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tmp1", ",", "tmp2", ",", "tmp3"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tmp1", "=", 
      RowBox[{
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"d1", ",", "p1"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"k", "\[Rule]", "0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp2", "=", 
      RowBox[{
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"d2", ",", "p2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"k", "\[Rule]", "1"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp3", "=", 
      RowBox[{
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"d3", ",", "p3"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"-", "1"}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"DesCorr", "[", 
      RowBox[{
      "tmp1", ",", "tmp2", ",", "tmp3", ",", "p1", ",", "p2", ",", "p3", ",", 
       "1", ",", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "2", " ", "\[Pi]"}], "3"]], ",", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "2", " ", "\[Pi]"}], "3"]}]]}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.844851207106662*^9, 3.844851209415069*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"a1d6d53b-24d6-4fa1-8c9c-7db38d5f76ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"vacData", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Bb", "[", 
            RowBox[{
             RowBox[{
             "Bvac", "\[LeftDoubleBracket]", "i1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "Bvac", "\[LeftDoubleBracket]", "i2", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "Bvac", "\[LeftDoubleBracket]", "i3", "\[RightDoubleBracket]"}], 
             ",", "vac", ",", "vac", ",", "vac"}], "]"}], "//", "N"}], "//", 
          "Simplify"}], ",", 
         RowBox[{"{", 
          RowBox[{"i1", ",", "1", ",", 
           RowBox[{"Length", "[", "Bvac", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "1", ",", "i1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i3", ",", "1", ",", "i2"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<Bb111Lvl5.mx\>\"", ",", "vacData"}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"vacData", "=", 
    RowBox[{"Import", "[", "\"\<Bb111Lvl5.mx\>\"", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.844851883409555*^9, 3.8448518857060413`*^9}, {
   3.844852714860012*^9, 3.844852859141183*^9}, {3.844852919226075*^9, 
   3.84485292411493*^9}, 3.84485304300736*^9, {3.8448531326291723`*^9, 
   3.844853140235776*^9}, {3.844853183092677*^9, 3.844853265628022*^9}, {
   3.844853304342738*^9, 3.844853355595048*^9}, {3.844853424749072*^9, 
   3.844853507547983*^9}, {3.8448561702855463`*^9, 3.8448562276735373`*^9}},
 CellLabel->
  "In[479]:=",ExpressionUUID->"54914ff2-5a1f-4b39-a906-5ca13ac8195d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]Data", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Bb", "[", 
            RowBox[{
             RowBox[{
             "Bvac", "\[LeftDoubleBracket]", "i1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "B\[Epsilon]", "\[LeftDoubleBracket]", "i2", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "B\[Epsilon]", "\[LeftDoubleBracket]", "i3", 
              "\[RightDoubleBracket]"}], ",", "vac", ",", 
             RowBox[{"prim", "[", "1", "]"}], ",", 
             RowBox[{"prim", "[", "1", "]"}]}], "]"}], "//", "N"}], "//", 
          "Simplify"}], ",", 
         RowBox[{"{", 
          RowBox[{"i1", ",", "1", ",", 
           RowBox[{"Length", "[", "Bvac", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i2", ",", "1", ",", 
           RowBox[{"Length", "[", "B\[Epsilon]", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i3", ",", "1", ",", "i2"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{"\"\<Bb1eeLvl4.mx\>\"", ",", "\[Epsilon]Data"}], "]"}]}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Epsilon]Data", "=", 
    RowBox[{"Import", "[", "\"\<Bb1eeLvl4.mx\>\"", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8448536299366703`*^9, 3.8448536958249483`*^9}, {
  3.844856172580657*^9, 3.844856197943746*^9}, {3.844856241224131*^9, 
  3.844856256862236*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"f2d80399-7464-463b-bd1c-14b6874843c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"level2", "[", 
   RowBox[{"s1_", "+", "s2_"}], "]"}], ":=", 
  RowBox[{"level2", "[", "s1", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"level2", "[", 
   RowBox[{"a_", "?", "CNumberQ"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"level2", "[", 
   RowBox[{
    RowBox[{"a_", "?", "CNumberQ"}], " ", "s_"}], "]"}], ":=", 
  RowBox[{"level2", "[", "s", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"level2", "[", 
   RowBox[{"L", "[", "n__", "]"}], "]"}], ":=", 
  RowBox[{"level", "[", 
   RowBox[{"L", "[", "n", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"level2", ",", "Listable"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bbvac", "[", 
    RowBox[{"s1_", ",", "s2_", ",", "s3_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tmp1", ",", "tmp2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tmp1", "=", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "s2", ",", "s3"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tmp2", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"tmp1", ",", "Greater"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"tmp1", "\[Equal]", "tmp2"}], ",", 
        RowBox[{"vacData", "\[LeftDoubleBracket]", 
         RowBox[{"tmp2", "/.", 
          RowBox[{"List", "\[Rule]", "Sequence"}]}], 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{"FindPermutation", "[", 
              RowBox[{"tmp1", ",", "tmp2"}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
           "\[Equal]", "3"}], ",", 
          RowBox[{"vacData", "\[LeftDoubleBracket]", 
           RowBox[{"tmp2", "/.", 
            RowBox[{"List", "\[Rule]", "Sequence"}]}], 
           "\[RightDoubleBracket]"}], ",", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             RowBox[{"level2", "[", 
              RowBox[{
              "Bvac", "\[LeftDoubleBracket]", "s1", "\[RightDoubleBracket]"}],
               "]"}], "+", 
             RowBox[{"level2", "[", 
              RowBox[{
              "Bvac", "\[LeftDoubleBracket]", "s2", "\[RightDoubleBracket]"}],
               "]"}], "+", 
             RowBox[{"level2", "[", 
              RowBox[{
              "Bvac", "\[LeftDoubleBracket]", "s3", "\[RightDoubleBracket]"}],
               "]"}]}]], 
           RowBox[{"vacData", "\[LeftDoubleBracket]", 
            RowBox[{"tmp2", "/.", 
             RowBox[{"List", "\[Rule]", "Sequence"}]}], 
            "\[RightDoubleBracket]"}]}]}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bb\[Epsilon]", "[", 
   RowBox[{"s1_", ",", "s2_", ",", "s3_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"s3", ">", "s2"}], ",", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"level2", "[", 
        RowBox[{
        "Bvac", "\[LeftDoubleBracket]", "s1", "\[RightDoubleBracket]"}], 
        "]"}], "+", 
       RowBox[{"level2", "[", 
        RowBox[{
        "B\[Epsilon]", "\[LeftDoubleBracket]", "s2", 
         "\[RightDoubleBracket]"}], "]"}], "+", 
       RowBox[{"level2", "[", 
        RowBox[{
        "B\[Epsilon]", "\[LeftDoubleBracket]", "s3", 
         "\[RightDoubleBracket]"}], "]"}]}]], 
     RowBox[{"\[Epsilon]Data", "\[LeftDoubleBracket]", 
      RowBox[{"s1", ",", "s3", ",", "s2"}], "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"\[Epsilon]Data", "\[LeftDoubleBracket]", 
     RowBox[{"s1", ",", "s2", ",", "s3"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.844856314385921*^9, 3.8448563379492197`*^9}, {
   3.844856374550582*^9, 3.8448564023045263`*^9}, {3.8448565243586063`*^9, 
   3.8448565792252417`*^9}, 3.844858290023178*^9, {3.844858365535069*^9, 
   3.8448584894635267`*^9}, {3.844858542718122*^9, 3.844858544398548*^9}, {
   3.8448587131052723`*^9, 3.844858724449827*^9}, {3.8448595312989807`*^9, 
   3.8448596001351547`*^9}, {3.844859784050199*^9, 3.844859826148467*^9}, {
   3.844859933556809*^9, 3.844859956814825*^9}, {3.844860033019724*^9, 
   3.844860076377491*^9}, {3.8449253236872807`*^9, 3.844925362440702*^9}, {
   3.844943631383089*^9, 3.844943651579701*^9}, {3.848385633576001*^9, 
   3.8483856459151287`*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"27f4baea-fd2b-4da3-9a91-4fa28bffac8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZvac", "[", "nn_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "kmax", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"kmax", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"nn", "<", "5"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"FirstPosition", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"level2", "[", "Bvac", "]"}], "-", "nn"}], ",", 
            RowBox[{"_", "?", "Positive"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ",", "7"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Bbvac", "[", 
         RowBox[{"n1", ",", "n2", ",", "n3"}], "]"}], "2"], ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "1", ",", "kmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n2", ",", "1", ",", "kmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n3", ",", "1", ",", "kmax"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.844943131778921*^9, 3.844943138062961*^9}, {
   3.84494339050945*^9, 3.844943403147766*^9}, {3.844943564288452*^9, 
   3.844943592330014*^9}, {3.844943733536195*^9, 3.8449437779477377`*^9}, {
   3.844944125570051*^9, 3.844944145203907*^9}, {3.844944202248549*^9, 
   3.8449442256147346`*^9}, {3.8449442990769053`*^9, 
   3.8449443047237463`*^9}, {3.844944356612267*^9, 3.844944362469514*^9}, {
   3.844944396141015*^9, 3.844944396448717*^9}, {3.8449444696641397`*^9, 
   3.844944470411043*^9}, {3.8449446159181023`*^9, 3.844944644241211*^9}, 
   3.844946362481413*^9},
 CellLabel->
  "In[488]:=",ExpressionUUID->"6fcb33ca-cebf-43ba-827d-f055326596e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZ\[Sigma]", "[", "nn_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ZZvac", "[", "nn", "]"}], "+", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"kmax1", ",", "kmax2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"kmax2", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nn", "<", "5"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"level2", "[", "Bvac", "]"}], "-", "nn", "+", "1"}], 
             ",", 
             RowBox[{"_", "?", "Positive"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ",", "6"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"kmax1", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nn", "<", "5"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"level2", "[", "Bvac", "]"}], "-", "nn"}], ",", 
             RowBox[{"_", "?", "Positive"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], ",", "7"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"3", 
         SuperscriptBox[
          RowBox[{"Bb\[Epsilon]", "[", 
           RowBox[{"n1", ",", "n2", ",", "n3"}], "]"}], "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"n1", ",", "1", ",", "kmax1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n2", ",", "1", ",", "kmax2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n3", ",", "1", ",", "kmax2"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.844944514252034*^9, 3.844944521948764*^9}, {
  3.844946259462044*^9, 3.8449464253709707`*^9}, {3.844946486992194*^9, 
  3.844946487493958*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"ea1f8c1c-b2ea-4308-95ce-366985dc36ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Closed channel", "Subsubsection",
 CellChangeTimes->{{3.845016061752425*^9, 
  3.845016064247604*^9}},ExpressionUUID->"7a443b28-5411-4e9a-bd28-\
a3a57de39fe4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IsingS", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        SqrtBox["2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", 
         SqrtBox["2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SqrtBox["2"], ",", 
        RowBox[{"-", 
         SqrtBox["2"]}], ",", "0"}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dim", "[", "r_", "]"}], " ", ":=", " ", 
  FractionBox[
   RowBox[{"IsingS", "[", 
    RowBox[{"[", 
     RowBox[{"r", ",", "1"}], "]"}], "]"}], 
   RowBox[{"IsingS", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DataTrian", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Import", "[", "\"\<VacCoef_Torus_1hole_N_trian.mx\>\"", "]"}], 
     ",", 
     RowBox[{"Import", "[", "\"\<epsCoef_Torus_1hole_N_trian.mx\>\"", "]"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trianZ0", "=", 
   RowBox[{"ZBN", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"IsingS", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], 
      SqrtBox[
       RowBox[{"IsingS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]]], ",", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       RowBox[{"IsingS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], 
      SqrtBox[
       RowBox[{"IsingS", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]]], ",", 
     RowBox[{"DataTrian", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"DataTrian", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "l"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trianZ\[Sigma]", "=", 
   RowBox[{"ZBN", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "\[Pi]"}], " ", ",", 
     RowBox[{"DataTrian", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"DataTrian", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "l"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845016920373537*^9, 3.845016924459054*^9}, {
  3.845017227902946*^9, 3.845017230339023*^9}, {3.9362470806212726`*^9, 
  3.936247081203451*^9}},
 CellLabel->
  "In[490]:=",ExpressionUUID->"6b08a8fb-26eb-4da0-9a98-6ee7b1faa051"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OpenString", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
           RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], 
           RowBox[{"ll", "[", 
            RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
          ")"}]}], "]"}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["3"], 
            RowBox[{"ll", "[", 
             RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
           ")"}], ")"}], 
         RowBox[{"1", "/", "12"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], "+", 
            RowBox[{"ALBoundaryData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
            RowBox[{"ALStringData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
            RowBox[{"L\[Psi]Data", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "2"}], "\[RightDoubleBracket]"}]}], ")"}]}]], 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"IsingS", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], 
            FractionBox["3", "2"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"dim", "[", "1", "]"}], 
              SqrtBox["2"], 
              RowBox[{"ZZvac", "[", "6", "]"}]}], "+", 
             RowBox[{
              RowBox[{"dim", "[", "3", "]"}], 
              RowBox[{"ZZ\[Sigma]", "[", "6", "]"}]}]}], ")"}]}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Rule]", 
             RowBox[{"X", "[", 
              RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ",", 
            RowBox[{"t", "\[Rule]", " ", 
             RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}]}],
          "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "101"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClosedString", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
           RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], 
           RowBox[{"ll", "[", 
            RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
          ")"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"R", "[", 
             RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              SqrtBox["3"], 
              RowBox[{"ll", "[", 
               RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
                RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
             ")"}]], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "/", "12"}]], 
         RowBox[{"ZBN", "[", 
          RowBox[{"1", ",", "0", ",", 
           RowBox[{"DataTrian", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"DataTrian", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "l"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"l", "\[Rule]", 
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox["3"], 
             RowBox[{"ll", "[", 
              RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ")"}]}]}], "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "101"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pltStyleList", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"Directive", "[", "Blue", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"Directive", "[", "Orange", "]"}], ",", 
          RowBox[{"Dashing", "[", ".025", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"legend", " ", "=", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<closed (up to level 14)\>\"", ",", 
            "\"\<open (up to level 7)\>\""}], "}"}], ",", 
          RowBox[{"LegendLabel", "\[Rule]", "\"\<channel\>\""}], ",", 
          RowBox[{"LegendFunction", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Framed", "[", 
              RowBox[{"#", ",", 
               RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
               RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], "&"}], 
            ")"}]}], ",", 
          RowBox[{"LegendMargins", "\[Rule]", "0"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{".4", ",", ".75"}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "plot"}], "\[IndentingNewLine]", "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plot", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ClosedString", ",", 
         RowBox[{"Delete", "[", 
          RowBox[{"OpenString", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "32", "}"}], ",", 
             RowBox[{"{", "33", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "pltStyleList"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", " ", "legend"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"plot", ",", 
      RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"GridLinesStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"Opacity", "[", "0.3", "]"}], ",", "Dashed"}], "]"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{Cell[TextData[Cell[BoxData[
            FormBox["R", TraditionalForm]],ExpressionUUID->
            "6d79553f-3b51-44d8-8487-723fbd2247fa"]],ExpressionUUID->
            "fdcae050-f07d-408c-bc01-1ee0582fcdd6"], ",", "16"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<\[ScriptCapitalA](\!\(\*SuperscriptBox[\(T\), \
\(2\)]\),\[Gamma](\[Delta]\!\(\*SubscriptBox[\()\), \(R\)]\))\>\"", ",", 
           "16"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "14", "]"}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9362572262470064`*^9, 3.9362572357459636`*^9}, {
   3.936261706446805*^9, 3.9362617176972375`*^9}, 3.9362620697590904`*^9, {
   3.9362622192648706`*^9, 3.9362622495449705`*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"d2987c85-5b55-4dfa-8d4e-1f642bce9f67"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, {}, 
      {RGBColor[0, 0, 1], PointSize[
        NCache[
         Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
       StyleBox[LineBox[CompressedData["
1:eJwVkXlQ0+cahfm+XxJ2cL9cCkplRw1CbaEVfN9SrkUy2BuKooNQQBwcRaig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         "]],
        FontFamily->"Times"]}, 
      {RGBColor[1, 0.5, 0], PointSize[
        NCache[
         Rational[1, 72], 0.013888888888888888`]], Thickness[Large], Dashing[
       0.025], 
       StyleBox[LineBox[CompressedData["
1:eJwVjnk41Hkcx31/v3FMOdKly+oYR6WZ2H2S7fh8OrRbIkcHOSJaOhWb0iE5
Nmpk5OpuKpkYhTEYZ0xqEiOG3JJyJJnSdhNr/3g/7z9e7+f1vOfs9HPYRamo
qLiN5f/+5GXLdF7ZBo8dZo1yP2hhLnumfMa7VgiyLNC0OqqJZ40zG/gnWkHc
bbV+5NU4bJuWZdjMbIXveQfdvl1gopPE6AcrvgVurjOexz+sgVEJhU9ez2yB
/tpSzxWn1bHG+mS2/81mOH5t0guOSA2Js+kkU8NmYOlD7L1hVUzrYOv6CJqg
zKR4b4iHKvrNfmd/xKQJ4sLDX/U3MbCjZWJG+t1G+Fm9qKDOk4HcgMnE0aQR
Ms1s89p/0OiZOvglS9AAn9JV+634NJr7Og5pGjdAgc9Hmb4djYvNFYa3U55D
QqSTgD2ORqEMLDKMngPPoX7ur3IKb0wrveEjqId9W+2SG5MotB93KnrEpB6Y
8juVLb4UTtZppG4J62BH0I01ekihX6vs43FOHRhsTPvFRp9C4SXhTpFYAUvD
B3W2jRIc7lzA81mmgDKr2WY7ugn28sJmFDysBVd2V5XyGcG+WGv2I5ta2O/M
yucXE0w0U4r4zTWwaIP9L/uzCIr+Kd+fofsM4mxtK2pjCAb3HhjnYFkNrgZL
/OVRBPd2B63k7JJDHuegMiKC4JQ/r67YllAFr7vfyueEEexsFpg1VFRCwpsF
dPFpgv424dFiqhKSDc8R3VCC2i/uu36FpzDPrNVz8ti+ZZtGDP90BZRaTLVM
GvPpnJdjhuwJbDwUancvkqDt9JQRg4lPQM59NDGZS/C4RKo64CEDt0RdnYOx
BE9qTgjRFj+G3coRPWkiwZ6Gc0XHxj8G/YaVVxyvEXyTpPAy8nkEAaZ6H87e
JnghlqQyZOVwJnt7mSSNYKqq9hH1heXgmD7yFkQELeblXjaIewhkvLPl2QKC
5tnmfctHpXB/KVUWIB37b6PwsvWTQobLd5OtlQRzGwVOq1+XwVYTu+u76wk2
BQaGqLmUAbd+arO0nWBzK2NGZEMpuHHihad6CU50I7R4Syl4mezwpQYJcuNW
XhvIfAC7HZMZLT8Ifg6dLw4qLoHLu6ac6WRQqPtyRUlXTTHwynjmi3Qo7NTY
yVTvL4LfutOLLkynUDa3s1Uyvgg6uLVbIlgUpl3FGIV5IXiWlMwcZFPY0Lb4
rqlHASQJbT4rLSkU/KzrvxGXD3qhitIJVhS+/R7rryqXgEFLZ8mXTRRuXnpf
skRTAndcPHn7XCiUqz9L17LPg6chnTzFXxRauycXeV/JhdzCN8n6/hRWMps6
pvbnQIzfrAKNYArnhB+4OQo5YDHUa7w0isIfD4qMhy6Jodd0eIEknsLgmMnL
er5lg/r2QbGUT2Fd7jrr667ZcHTF7IHqdArPOuj9TR6JYMaoxV5PCYVbvpaE
KM1EcKTrfaZzOYVYw1OuvZ0F51MqvI7VULhWrU3ZNS0LDlxy2Mlqo5B+Ncs3
40Im6Pjiusg3FKp58r5ETMiEl6ekwrJPFB4qCmxKYGWAtxUzuk+FRueePr6U
cx9i2vICPLRo1M5klDivvgd9ge6ZV6bTWBV5S4vlmg49s+o9VhnRWLcpv6b/
hBCObOKGvTanceEQV3AiOQ3CDpsRV6Cx8adH9G1FKkQ0uosKrWmUGebXsdVT
oT3HtDLYicb4IUt95aq7MPxHhuKzN42/G1k4iUIF0BWkFD48RKN+/7DEpiIF
eoQnLtUEj/HLL7PjpqQAWeZqt+gcjQfTNO2HWHyI9x6v5qrNwPbB5M3rLyaB
7dvlVccSGfid98Tj/fJYwE3DabnzVNH9uVn+Bk4UsD984ezOUUVxGPt6wK5Q
UGl02bNmoxrKB9wGmjuOQTWrPKSrVw2j3f+9N/9mAARO/2bDjFDHb1pnJrSn
74OQ5YI95+ZqoMNWB07toDfI3ieel0s1kLHFfsfFi+4QfrRy2bA7E/8DvDOq
HA==
         "]],
        FontFamily->"Times"]}}, {{}, {}}}, InsetBox[
     TemplateBox[{"\"closed (up to level 14)\"", "\"open (up to level 7)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                StyleBox[
                "\"channel\"", {FontFamily -> "Arial"}, Background -> 
                 Automatic, StripOnInput -> False]}, {
                TagBox[
                 GridBox[{{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "Times", 
                    Thickness[Large], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "Times", 
                    Thickness[Large], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "Times", 
                    Thickness[Large], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[0.225]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "Times", 
                    Thickness[Large], 
                    RGBColor[1, 0.5, 0], 
                    Dashing[0.225]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                  False, GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                 "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Center}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"],
             Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{0, 0}, {0, 0}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], RoundingRadius -> 5, Background -> GrayLevel[1], 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.5, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", "0.025`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, Background -> GrayLevel[1], 
                  StripOnInput -> False], "&"}], ")"}]}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"channel\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "0"}]}], "]"}]& )], 
     Scaled[{0.4, 0.75}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 2.102009480642772},
   BaseStyle->{FontFamily -> "Times"},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           Cell[
            BoxData[
             FormBox["R", TraditionalForm]]], TraditionalForm]]], 
        TextCell[
         RawBoxes[
          Cell[
           BoxData[
            FormBox["R", TraditionalForm]]]]]], 16, StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\[ScriptCapitalA](\\!\\(\\*SuperscriptBox[\\(T\\), \\(2\\)]\\),\
\[Gamma](\[Delta]\\!\\(\\*SubscriptBox[\\()\\), \\(R\\)]\\))\"", 16, 
       StripOnInput -> False], TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->Automatic,
   GridLinesStyle->Directive[
     GrayLevel[0], 
     Opacity[0.3], 
     Dashing[{Small, Small}]],
   ImageSize->350,
   LabelStyle->Directive[14],
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.4763015084968488}, {2.102009480642772, 
     3.7424564295309635`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], FontFamily -> "Times", 
          Thickness[Large], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJwVkXlQ0+cahfm+XxJ2cL9cCkplRw1CbaEVfN9SrkUy2BuKooNQQBwcRaig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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], FontFamily -> "Times", 
          Thickness[Large], 
          RGBColor[1, 0.5, 0], 
          Dashing[0.025]], 
         Line[CompressedData["
1:eJwVjnk41Hkcx31/v3FMOdKly+oYR6WZ2H2S7fh8OrRbIkcHOSJaOhWb0iE5
Nmpk5OpuKpkYhTEYZ0xqEiOG3JJyJJnSdhNr/3g/7z9e7+f1vOfs9HPYRamo
qLiN5f/+5GXLdF7ZBo8dZo1yP2hhLnumfMa7VgiyLNC0OqqJZ40zG/gnWkHc
bbV+5NU4bJuWZdjMbIXveQfdvl1gopPE6AcrvgVurjOexz+sgVEJhU9ez2yB
/tpSzxWn1bHG+mS2/81mOH5t0guOSA2Js+kkU8NmYOlD7L1hVUzrYOv6CJqg
zKR4b4iHKvrNfmd/xKQJ4sLDX/U3MbCjZWJG+t1G+Fm9qKDOk4HcgMnE0aQR
Ms1s89p/0OiZOvglS9AAn9JV+634NJr7Og5pGjdAgc9Hmb4djYvNFYa3U55D
QqSTgD2ORqEMLDKMngPPoX7ur3IKb0wrveEjqId9W+2SG5MotB93KnrEpB6Y
8juVLb4UTtZppG4J62BH0I01ekihX6vs43FOHRhsTPvFRp9C4SXhTpFYAUvD
B3W2jRIc7lzA81mmgDKr2WY7ugn28sJmFDysBVd2V5XyGcG+WGv2I5ta2O/M
yucXE0w0U4r4zTWwaIP9L/uzCIr+Kd+fofsM4mxtK2pjCAb3HhjnYFkNrgZL
/OVRBPd2B63k7JJDHuegMiKC4JQ/r67YllAFr7vfyueEEexsFpg1VFRCwpsF
dPFpgv424dFiqhKSDc8R3VCC2i/uu36FpzDPrNVz8ti+ZZtGDP90BZRaTLVM
GvPpnJdjhuwJbDwUancvkqDt9JQRg4lPQM59NDGZS/C4RKo64CEDt0RdnYOx
BE9qTgjRFj+G3coRPWkiwZ6Gc0XHxj8G/YaVVxyvEXyTpPAy8nkEAaZ6H87e
JnghlqQyZOVwJnt7mSSNYKqq9hH1heXgmD7yFkQELeblXjaIewhkvLPl2QKC
5tnmfctHpXB/KVUWIB37b6PwsvWTQobLd5OtlQRzGwVOq1+XwVYTu+u76wk2
BQaGqLmUAbd+arO0nWBzK2NGZEMpuHHihad6CU50I7R4Syl4mezwpQYJcuNW
XhvIfAC7HZMZLT8Ifg6dLw4qLoHLu6ac6WRQqPtyRUlXTTHwynjmi3Qo7NTY
yVTvL4LfutOLLkynUDa3s1Uyvgg6uLVbIlgUpl3FGIV5IXiWlMwcZFPY0Lb4
rqlHASQJbT4rLSkU/KzrvxGXD3qhitIJVhS+/R7rryqXgEFLZ8mXTRRuXnpf
skRTAndcPHn7XCiUqz9L17LPg6chnTzFXxRauycXeV/JhdzCN8n6/hRWMps6
pvbnQIzfrAKNYArnhB+4OQo5YDHUa7w0isIfD4qMhy6Jodd0eIEknsLgmMnL
er5lg/r2QbGUT2Fd7jrr667ZcHTF7IHqdArPOuj9TR6JYMaoxV5PCYVbvpaE
KM1EcKTrfaZzOYVYw1OuvZ0F51MqvI7VULhWrU3ZNS0LDlxy2Mlqo5B+Ncs3
40Im6Pjiusg3FKp58r5ETMiEl6ekwrJPFB4qCmxKYGWAtxUzuk+FRueePr6U
cx9i2vICPLRo1M5klDivvgd9ge6ZV6bTWBV5S4vlmg49s+o9VhnRWLcpv6b/
hBCObOKGvTanceEQV3AiOQ3CDpsRV6Cx8adH9G1FKkQ0uosKrWmUGebXsdVT
oT3HtDLYicb4IUt95aq7MPxHhuKzN42/G1k4iUIF0BWkFD48RKN+/7DEpiIF
eoQnLtUEj/HLL7PjpqQAWeZqt+gcjQfTNO2HWHyI9x6v5qrNwPbB5M3rLyaB
7dvlVccSGfid98Tj/fJYwE3DabnzVNH9uVn+Bk4UsD984ezOUUVxGPt6wK5Q
UGl02bNmoxrKB9wGmjuOQTWrPKSrVw2j3f+9N/9mAARO/2bDjFDHb1pnJrSn
74OQ5YI95+ZqoMNWB07toDfI3ieel0s1kLHFfsfFi+4QfrRy2bA7E/8DvDOq
HA==
          "]]}}}, {{}, {}}}, {
     GridLines -> Automatic, GridLinesStyle -> Directive[
        GrayLevel[0], 
        Opacity[0.3], 
        Dashing[{Small, Small}]], Frame -> True, FrameLabel -> {
        Style[
         TextCell[
          RawBoxes[
           Cell[
            BoxData[
             FormBox["R", TraditionalForm]]]]], 16], 
        Style[
        "\[ScriptCapitalA](\!\(\*SuperscriptBox[\(T\), \(2\)]\),\[Gamma](\
\[Delta]\!\(\*SubscriptBox[\()\), \(R\)]\))", 16]}, LabelStyle -> 
      Directive[14], DisplayFunction -> Identity, DisplayFunction -> Identity,
       AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 2.102009480642772}, 
      BaseStyle -> {FontFamily -> "Times"}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 350, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 0.4763015084968488}, {2.102009480642772, 
        3.7424564295309635`}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], FontFamily -> "Times", 
         Thickness[Large], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], FontFamily -> "Times", 
         Thickness[Large], 
         RGBColor[1, 0.5, 0], 
         Dashing[0.025]]}, {
       "closed (up to level 14)", "open (up to level 7)"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True}, LabelStyle -> {}, 
       LegendFunction -> (
        Framed[#, RoundingRadius -> 5, Background -> White]& ), LegendLabel -> 
       "channel", LegendLayout -> "Column", LegendMargins -> 0]], {0.4, 0.75},
      Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.936262220434956*^9, 3.936262257574972*^9, 
  3.9362624275146165`*^9, 3.938078832692955*^9, 3.938079558192518*^9, 
  3.9380796271396236`*^9},
 CellLabel->
  "Out[497]=",ExpressionUUID->"1bbd8903-891c-4d18-ab6a-41afb16ed04a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pltStyleList", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", ".01", "]"}], ",", 
          RowBox[{"Darker", "[", "Brown", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"Directive", "[", "Orange", "]"}]}], "}"}]}], "}"}]}], ",", 
     "tmp", ",", "plot"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmp", "=", 
     RowBox[{"Delete", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"OpenString", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"OpenString", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "2"}], "]"}], "]"}], "-", 
             RowBox[{"ClosedString", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "2"}], "]"}], "]"}]}], "//", "Re"}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{
            RowBox[{"Length", "[", "OpenString", "]"}], "-", "2"}]}], "}"}]}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "31", "}"}], ",", 
         RowBox[{"{", "32", "}"}], ",", 
         RowBox[{"{", "33", "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"plot", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{"tmp", ",", 
       RowBox[{"PlotStyle", "\[Rule]", "pltStyleList"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], "}"}]}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"plot", ",", 
      RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"GridLinesStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"Opacity", "[", "0.3", "]"}], ",", "Dashed"}], "]"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{Cell[TextData[Cell[BoxData[
            FormBox["R", TraditionalForm]],ExpressionUUID->
            "8d7855e7-2e4c-4da1-b964-7036c4bbaa7f"]],ExpressionUUID->
            "054de272-ef85-45bb-a40d-d21a004dd016"], ",", "16"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Difference\>\"", ",", "16"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "14", "]"}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9362625882287073`*^9, 3.9362625909526777`*^9}, {
  3.9362626269266405`*^9, 3.936262628888872*^9}, {3.93626266305958*^9, 
  3.9362627371935844`*^9}, {3.9362627673939843`*^9, 3.936262777064603*^9}, {
  3.9362628077640505`*^9, 3.9362628267556715`*^9}, {3.93626286582127*^9, 
  3.9362628805183144`*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"3dc25c62-1bd7-4bdc-bf33-a945a39fee5c"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.4, 0.2666666666666667, 0.13333333333333336`], PointSize[
      NCache[
       Rational[1, 60], 0.016666666666666666`]], Thickness[0.01], 
     StyleBox[LineBox[CompressedData["
1:eJwV03k0FWgUAPBP9rI2KrRpLC1E1KTVpXEqiaHlxJSORGQnw/C8ejzb0+OR
VBr0VHq2CG8MkdsiL2VXtqd4lMJQWkVpvvnjnnt+5/5x7zn33hVuAfs85hBC
nGj8n7WhTqNKRwwsr4n6UVk+9GmW6vcoioGsvdgsm5kFTpUG03rne4GVw82w
90gHTnr1o6HFvUB+91Zt+JYMrbbM8uCcHiD6Qtdzlzkg5Wz0k5E+NWn0kfNn
Q0G/sbqnoBsIs36hiwYLAnT+dQxbRW1t6DBvlgH9vfNLivK6qG0My33CgHtK
Q2r/KmoZ8SBbNxSO5U9+LhV0AuGub/u4NwTMvPbPKK2k1ubNbTQIgnVm7frX
bjwDkvfGIqTNDwpFYF5iQH0pfollhjdc0bx7xVPwFMjeXk7uDk9wnHsmaXYV
tUZ45XYzN9BQ7ZpztbADSGB2Nod/GALEovcME2qFhLgs5iEozCh0KxO2A+ne
mT4ath++SdakeG6lJicamLM28DqFrX37QRuQlDSRQHk3jKTaGj+0ow6U2+Jk
ZwVlcXV+JeotQFx5Ln5xW/H0a/+5+zY3A3m3/MJrh13o8yrcwsSjiZr3WVzm
gAt2Z24/lN4IxLKTOXpwP0p6BKadDU9o/x4J77gzBtvFJAnnUKdwFWxfHUaV
F8VHvsBjIL4M+zTlY9h7SIHHj2oAonO3pWGPG6omN1mWiB4BYdmb271zR3ut
G7PL51P7Loh67uWJjMr7suOuIiAOpfeE3JPIVFJjqQjrgfD7P07Z+uJw59ma
iHnUU1K1XpG++OZi+3EDz4dAhBsmr+kG4rlUqXwZUR01pzlCKwjzZVXC5A2p
LStF7lbBaK5bcXl52gMgddIutaXBaFZuNrLtx30gS7o28bNDUMWu/bh9APUW
N4byr39gRZfAacfQPVrnRTxbFordoaEsucPU7jVPnKZDsUcso53QeRfIXbU+
i6QwnO8iJS08SF2v4hItH47cNIus8VsI5GVMkKJVBH6KXi0Mv1MLRK/XOC+C
geoD22tftt4B8tjnQzE7EiUKboryYzVAEgIHj+czUfSzRFw5j/p27pB4lokF
mZa8drNqOp9ER+rGGezsW5dn5HobSHVX+sv1LBR87xi7klZF7616cCiJhaNf
U4Nlmyrp/Jk2uRZReGBTceVGJeqcogHBn1HYJN9SpOz4D5CoT1WDPVFoe/R6
jftfFXRfSbsmfaLxiWJ3/8Kxv4GM+QQkB0fjihj/nB9AHWLMN9nNxmmsWTmT
IQSiFXImtp+Np3kaW4enyoG0TIrzvrOxo2KnbfYR6tXpdRfWxGDivkUhUg/L
gBhINnwYiMGDX2pZE6bUyey3XMtYtGxNmbC+Vgokl5W4Ii4WreX6Jl5qUqe+
Nt/pEIfSg0u8Ss7dAiJZ+mbILw7ljqV8jlWj3qXpOXE/DoNqQrvT9UqAHD3p
L78xHp2HR/j3TYqB8Abe256IR5VbMrXOO27SfvfOLn4Rj40JV5X1jhQBcZPW
Uv8Sjx2/VbWORRYC0Z1NmFiWgIYzXEHk9QIg7JtB5xgJ2PXdNelaez6Q8LX8
yZkEFOlXdRjLU0PqSIEuB8/PbF46YZUHRNZMW/UqB7cYmDuVRQuA+D9gLHrK
waVj3yrtGm4AoU9yrI3WLw+Upy2gnu89vISTiIEFSo4zenwgInfA3Vx8Pnn9
gM2li0CkN1p7vODi15RHrm+3pQJRnm4a0uDi0WemVXtMOEAebhk1zkpEIds4
+5RHNJCK9veN3fHYNO4y3tMfASQ08RdTiMGkox9urs45BaRI29TbiI1TyvFq
z4t86T83E0dJLP4HyhKhlw==
       "]],
      FontFamily->"Times"]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox[
      InterpretationBox[
       Cell[
        BoxData[
         FormBox[
          Cell[
           BoxData[
            FormBox["R", TraditionalForm]]], TraditionalForm]]], 
       TextCell[
        RawBoxes[
         Cell[
          BoxData[
           FormBox["R", TraditionalForm]]]]]], 16, StripOnInput -> False], 
     TraditionalForm], 
    FormBox[
     StyleBox["\"Difference\"", 16, StripOnInput -> False], TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->Automatic,
  GridLinesStyle->Directive[
    GrayLevel[0], 
    Opacity[0.3], 
    Dashing[{Small, Small}]],
  ImageSize->350,
  LabelStyle->Directive[14],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.4763015084968488}, {-0.014096060890325557`, 
    0.03129514387474419}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9362624075136642`*^9, 3.936262427594331*^9}, 
   3.936262592405204*^9, 3.9362626308649964`*^9, {3.9362627080671415`*^9, 
   3.9362627379835978`*^9}, 3.9362627776523457`*^9, 3.936262809984212*^9, {
   3.9362628699827223`*^9, 3.9362628815208893`*^9}, 3.9380788328065395`*^9, 
   3.938079558255023*^9, 3.938079627192539*^9},
 CellLabel->
  "Out[498]=",ExpressionUUID->"5cee533c-f85a-4869-90ea-e8a2d5b3cdd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OpenString", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
           RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], 
           RowBox[{"ll", "[", 
            RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
          ")"}]}], "]"}], ",", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"IsingS", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], 
           FractionBox["3", "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"dim", "[", "1", "]"}], 
             SqrtBox["2"], 
             RowBox[{"ZZvac", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"dim", "[", "3", "]"}], 
             RowBox[{"ZZ\[Sigma]", "[", "6", "]"}]}]}], ")"}]}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "\[Rule]", 
            RowBox[{"X", "[", 
             RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
              RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
           ",", 
           RowBox[{"t", "\[Rule]", " ", 
            RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "101"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClosedString", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"R", "[", 
          RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
           RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["3"], 
           RowBox[{"ll", "[", 
            RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
          ")"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"ZBN", "[", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"DataTrian", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"DataTrian", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "l"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"l", "\[Rule]", 
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
             RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox["3"], 
             RowBox[{"ll", "[", 
              RowBox[{"ALBulkData", "\[LeftDoubleBracket]", 
               RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ")"}]}]}], "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "101"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pltStyleList", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"Directive", "[", "Blue", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"Directive", "[", "Orange", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"legend", " ", "=", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<closed (up to level 14)\>\"", ",", 
            "\"\<open (up to level 7)\>\""}], "}"}], ",", 
          RowBox[{"LegendLabel", "\[Rule]", "\"\<channel\>\""}], ",", 
          RowBox[{"LegendFunction", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Framed", "[", 
              RowBox[{"#", ",", 
               RowBox[{"RoundingRadius", "\[Rule]", "5"}], ",", 
               RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], "&"}], 
            ")"}]}], ",", 
          RowBox[{"LegendMargins", "\[Rule]", "0"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{".4", ",", ".75"}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "plot"}], "\[IndentingNewLine]", "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plot", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ClosedString", ",", 
         RowBox[{"Delete", "[", 
          RowBox[{"OpenString", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "32", "}"}], ",", 
             RowBox[{"{", "33", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "pltStyleList"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
       RowBox[{"BaseStyle", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", " ", "legend"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"plot", ",", 
      RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"GridLinesStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"Opacity", "[", "0.3", "]"}], ",", "Dashed"}], "]"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{Cell[TextData[Cell[BoxData[
            FormBox["R", TraditionalForm]],ExpressionUUID->
            "3000260b-4331-4eec-a5d8-5cc0f59d5b3f"]],ExpressionUUID->
            "8ecd32d2-aec3-40cf-910b-b00b698f65f6"], ",", "16"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<\[ScriptCapitalA](\!\(\*SuperscriptBox[\(T\), \
\(2\)]\),\[Gamma](\[Delta]\!\(\*SubscriptBox[\()\), \(R\)]\)), no \
\!\(\*SuperscriptBox[\(e\), \(A\)]\)\>\"", ",", "16"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "14", "]"}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9362604560923133`*^9, 3.9362604696106253`*^9}, {
  3.936262277765394*^9, 3.936262295255319*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"2dbf2534-2de7-46ec-8f50-40aecebeaf45"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, {}, 
      {RGBColor[0, 0, 1], PointSize[
        NCache[
         Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
       StyleBox[LineBox[CompressedData["
1:eJwd0Hk41HkcB/AZd0iIrpVqJVrWoDZa8v516FipjC4dQtmpZy2FlFA5upOr
JNspaxhT45jkrkQjEsY5URIR1hQlOfrO/vTH53k/r+f9z/v5zPPwYXvKMRiM
HfRN5BnVbpf6Igkyn0hfGc9WpGocQrJ970gwhbdW4fVHBYrpYjrV1FCCHVtP
uM+1V6B4bWZaHG4z1uuPz/MXyFM+c/9zOmLcjCXvjEObTOSptlfaAn5qEyZ1
iLRePJSjLvrpMJ2Nm3B+wOQnOyc5yj1t4GsmtxHSC5c2HvzKpCz3O4+pGzUi
f/FCtb5/mZS5pdjwbkoDPtSbtnq7Mql0EawECxrw0V7lbY8+k7o14/EtDrce
wcm6/j5dDMpJ9UQkMa7Ht6SVxRZCBqUzpUkuKb0OgbzkpOAzDMqnRTQYxKpD
Ac/2ZeYeBpV+Ld0jSyiG0uffYu1tGdR4+y/RHBsxXAM0dxbqMaju6PBZ+U9r
0VZRdT2VwaB6YhzMyhxr8dHLmsWuliHeQpp1W1KDsoi2xy+TZOgYtQp059Rg
tC962a9BMqiaCestpdVYL57d27lNhqzTpX8LtKoROiV/erC1DMe7vVXZS1/i
S6re4dN6Mvz1PtCO5VmFHPe0mLvyMuiuvb5s25UXeNNBLoT0E7RLuBaNzyuR
H3qpSyQh8HWMiBTKVUJlVBRiV06g8eb+rmFUYN09levJuQSvtqlE3Q59jpT2
EaNSHsGUS1WUQFQOe5ZXr9dNgg0zU8gc7XLEbNLs8YsjCMotUex3E+FYh7Au
6xxBiLrmSQ3hMxxc/ylUOZSgq/FC4TG1Z9CO3nbCOZDgw1Xx3gWcMugEXk0O
8iWIjWGmKYhKYWMyVMDxIkhT1DiibFIKtcQulhyHwMogJ3FO3FN4H0gssfIg
sMy27LGVlWCg4IDj8G56v6N47wafEpRfdTxjsYMgp4m7fUXHE8TqR9Y2byVo
Dgg4qbTzCbr1Bye1OxNIWhRmnW18DG9JlzucCLR3M+WFWx5jUfDg0t4NBBfj
7G70ZzyCnuEspmQ9wVDYQmFgUTEOB+RPV3Ag0Hq7rLizpggji4492LeO/q+K
xyTlvkKIljDFX9YQiH5ub8lVK4QgzFhTsJqAd52KElsWQCfeLf2SPUFjq3mq
qVs+bF20OVGrCLjf6/puxeWhO6TsxL2VBL0jMb6KVbmorGi98X4FwWbr+7lL
1HPxSFz0fDHtKuVq/mSnh/BVtXNPWE7g4JpcuO+fHOgYLtLQoF05qbltWt8D
ZBipFMdRBPMivO/I8AByFTaJRrRHHxUajV0Toj9SwCwHwfEoHZuub9kYD8kM
86Ndl7Pa4eaubEwv5zcY0z7Pnu7PLMvCZT+f5i47gi3DxSelFlnwXD10jk+b
qomWrrqbieHYNKVA2quUWqWdMzKRYDD1lANt+Xd6+wWxGbCuesM2oK3kHv31
lGYG1v5pJ5YtIzhUGNB8Zb4ALoOxR97SdunquV3Cuo+5lS6iUtoaGQrFLivu
ge29ZTOf9ouzSZPn7+JD362vKJ523ca8mr7gdATZZ94Pp20ydpEbnMzD4KhB
iy/tpu9ukXfFaXgzHs7YR1tkmFdnppwG/rC4Yyvty2NLZ0uXpyK7QrrJgfbv
C6y2Z4Vx8VTwbOZy2rP7xnMdn6fgTjxX13qiT3ybHaebAudpN+aa0z7IU3ca
m38b2SH+JxVpvx5I3rwu4SrOftJnj9gSjESXu320jcFGDr95iLZrg0XeH6xz
6N1t0/KFtjDc7KafZxgOqWvETbiqf3e/pO0Y1hwNPT7hSNfP9xbe8UPnd+7R
CX+bfEbzNd8L5k++B0yYvZXNqh3YhyGfiB9W2OK0JyHBFWc/uP/w/1On07Y=

         "]],
        FontFamily->"Times"]}, 
      {RGBColor[1, 0.5, 0], PointSize[
        NCache[
         Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
       StyleBox[LineBox[CompressedData["
1:eJwVz3k41AkYB3AzQ45QWrUj0UbkHNLmyOY7W9oOqTWlYVcoZLfWkdoOUkMb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         "]],
        FontFamily->"Times"]}}, {{}, {}}}, InsetBox[
     TemplateBox[{"\"closed (up to level 14)\"", "\"open (up to level 7)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                StyleBox[
                "\"channel\"", {FontFamily -> "Arial"}, Background -> 
                 Automatic, StripOnInput -> False]}, {
                TagBox[
                 GridBox[{{
                    TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "Times", 
                    Thickness[Large], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "Times", 
                    Thickness[Large], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "Times", 
                    Thickness[Large], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], FontFamily -> "Times", 
                    Thickness[Large], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                  False, GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                 "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Center}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"],
             Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{0, 0}, {0, 0}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], RoundingRadius -> 5, Background -> GrayLevel[1], 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.5, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", RoundingRadius -> 5, Background -> GrayLevel[1], 
                  StripOnInput -> False], "&"}], ")"}]}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"channel\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", "0"}]}], "]"}]& )], 
     Scaled[{0.4, 0.75}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 1.436708996126369},
   BaseStyle->{FontFamily -> "Times"},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           Cell[
            BoxData[
             FormBox["R", TraditionalForm]]], TraditionalForm]]], 
        TextCell[
         RawBoxes[
          Cell[
           BoxData[
            FormBox["R", TraditionalForm]]]]]], 16, StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\[ScriptCapitalA](\\!\\(\\*SuperscriptBox[\\(T\\), \\(2\\)]\\),\
\[Gamma](\[Delta]\\!\\(\\*SubscriptBox[\\()\\), \\(R\\)]\\)), no \
\\!\\(\\*SuperscriptBox[\\(e\\), \\(A\\)]\\)\"", 16, StripOnInput -> False], 
      TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->Automatic,
   GridLinesStyle->Directive[
     GrayLevel[0], 
     Opacity[0.3], 
     Dashing[{Small, Small}]],
   ImageSize->350,
   LabelStyle->Directive[14],
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.4763015084968488}, {1.436708996126369, 
     2.6392380813706144`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], FontFamily -> "Times", 
          Thickness[Large], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJwd0Hk41HkcB/AZd0iIrpVqJVrWoDZa8v516FipjC4dQtmpZy2FlFA5upOr
JNspaxhT45jkrkQjEsY5URIR1hQlOfrO/vTH53k/r+f9z/v5zPPwYXvKMRiM
HfRN5BnVbpf6Igkyn0hfGc9WpGocQrJ970gwhbdW4fVHBYrpYjrV1FCCHVtP
uM+1V6B4bWZaHG4z1uuPz/MXyFM+c/9zOmLcjCXvjEObTOSptlfaAn5qEyZ1
iLRePJSjLvrpMJ2Nm3B+wOQnOyc5yj1t4GsmtxHSC5c2HvzKpCz3O4+pGzUi
f/FCtb5/mZS5pdjwbkoDPtSbtnq7Mql0EawECxrw0V7lbY8+k7o14/EtDrce
wcm6/j5dDMpJ9UQkMa7Ht6SVxRZCBqUzpUkuKb0OgbzkpOAzDMqnRTQYxKpD
Ac/2ZeYeBpV+Ld0jSyiG0uffYu1tGdR4+y/RHBsxXAM0dxbqMaju6PBZ+U9r
0VZRdT2VwaB6YhzMyhxr8dHLmsWuliHeQpp1W1KDsoi2xy+TZOgYtQp059Rg
tC962a9BMqiaCestpdVYL57d27lNhqzTpX8LtKoROiV/erC1DMe7vVXZS1/i
S6re4dN6Mvz1PtCO5VmFHPe0mLvyMuiuvb5s25UXeNNBLoT0E7RLuBaNzyuR
H3qpSyQh8HWMiBTKVUJlVBRiV06g8eb+rmFUYN09levJuQSvtqlE3Q59jpT2
EaNSHsGUS1WUQFQOe5ZXr9dNgg0zU8gc7XLEbNLs8YsjCMotUex3E+FYh7Au
6xxBiLrmSQ3hMxxc/ylUOZSgq/FC4TG1Z9CO3nbCOZDgw1Xx3gWcMugEXk0O
8iWIjWGmKYhKYWMyVMDxIkhT1DiibFIKtcQulhyHwMogJ3FO3FN4H0gssfIg
sMy27LGVlWCg4IDj8G56v6N47wafEpRfdTxjsYMgp4m7fUXHE8TqR9Y2byVo
Dgg4qbTzCbr1Bye1OxNIWhRmnW18DG9JlzucCLR3M+WFWx5jUfDg0t4NBBfj
7G70ZzyCnuEspmQ9wVDYQmFgUTEOB+RPV3Ag0Hq7rLizpggji4492LeO/q+K
xyTlvkKIljDFX9YQiH5ub8lVK4QgzFhTsJqAd52KElsWQCfeLf2SPUFjq3mq
qVs+bF20OVGrCLjf6/puxeWhO6TsxL2VBL0jMb6KVbmorGi98X4FwWbr+7lL
1HPxSFz0fDHtKuVq/mSnh/BVtXNPWE7g4JpcuO+fHOgYLtLQoF05qbltWt8D
ZBipFMdRBPMivO/I8AByFTaJRrRHHxUajV0Toj9SwCwHwfEoHZuub9kYD8kM
86Ndl7Pa4eaubEwv5zcY0z7Pnu7PLMvCZT+f5i47gi3DxSelFlnwXD10jk+b
qomWrrqbieHYNKVA2quUWqWdMzKRYDD1lANt+Xd6+wWxGbCuesM2oK3kHv31
lGYG1v5pJ5YtIzhUGNB8Zb4ALoOxR97SdunquV3Cuo+5lS6iUtoaGQrFLivu
ge29ZTOf9ouzSZPn7+JD362vKJ523ca8mr7gdATZZ94Pp20ydpEbnMzD4KhB
iy/tpu9ukXfFaXgzHs7YR1tkmFdnppwG/rC4Yyvty2NLZ0uXpyK7QrrJgfbv
C6y2Z4Vx8VTwbOZy2rP7xnMdn6fgTjxX13qiT3ybHaebAudpN+aa0z7IU3ca
m38b2SH+JxVpvx5I3rwu4SrOftJnj9gSjESXu320jcFGDr95iLZrg0XeH6xz
6N1t0/KFtjDc7KafZxgOqWvETbiqf3e/pO0Y1hwNPT7hSNfP9xbe8UPnd+7R
CX+bfEbzNd8L5k++B0yYvZXNqh3YhyGfiB9W2OK0JyHBFWc/uP/w/1On07Y=

          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], FontFamily -> "Times", 
          Thickness[Large], 
          RGBColor[1, 0.5, 0]], 
         Line[CompressedData["
1:eJwVz3k41AkYB3AzQ45QWrUj0UbkHNLmyOY7W9oOqTWlYVcoZLfWkdoOUkMb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          "]]}}}, {{}, {}}}, {
     GridLines -> Automatic, GridLinesStyle -> Directive[
        GrayLevel[0], 
        Opacity[0.3], 
        Dashing[{Small, Small}]], Frame -> True, FrameLabel -> {
        Style[
         TextCell[
          RawBoxes[
           Cell[
            BoxData[
             FormBox["R", TraditionalForm]]]]], 16], 
        Style[
        "\[ScriptCapitalA](\!\(\*SuperscriptBox[\(T\), \(2\)]\),\[Gamma](\
\[Delta]\!\(\*SubscriptBox[\()\), \(R\)]\)), no \!\(\*SuperscriptBox[\(e\), \
\(A\)]\)", 16]}, LabelStyle -> Directive[14], DisplayFunction -> Identity, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 1.436708996126369}, 
      BaseStyle -> {FontFamily -> "Times"}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 350, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 0.4763015084968488}, {1.436708996126369, 
        2.6392380813706144`}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], FontFamily -> "Times", 
         Thickness[Large], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], FontFamily -> "Times", 
         Thickness[Large], 
         RGBColor[1, 0.5, 0]]}, {
       "closed (up to level 14)", "open (up to level 7)"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True}, LabelStyle -> {}, 
       LegendFunction -> (
        Framed[#, RoundingRadius -> 5, Background -> White]& ), LegendLabel -> 
       "channel", LegendLayout -> "Column", LegendMargins -> 0]], {0.4, 0.75},
      Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.9362604748812103`*^9, 3.9362617327718554`*^9, 
  3.9362617891112537`*^9, 3.9362620891675777`*^9, 3.9362623002355556`*^9, 
  3.938078836111865*^9, 3.9380795617237873`*^9, 3.9380796306133013`*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"b84deca8-d31f-4c57-9189-dde961a96fdf"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{888., 855.75},
WindowMargins->{{Automatic, -900}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d3a220c9-87dd-4fcb-8dea-ece7a1d6f994"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 304, 7, 241, "Title",ExpressionUUID->"5e2a54ac-3e71-41d7-84b3-845d385acc39"],
Cell[887, 31, 1094, 26, 443, "Text",ExpressionUUID->"08b7c7ff-4381-4c07-aff0-6b1fb049ce1c"],
Cell[1984, 59, 548, 9, 63, "Text",ExpressionUUID->"636a1beb-16ec-4e2c-a593-8f722bc0d893"],
Cell[2535, 70, 263, 7, 52, "Input",ExpressionUUID->"166a195f-daa9-45bc-bc1c-aae49bf41d84"],
Cell[CellGroupData[{
Cell[2823, 81, 166, 3, 75, "Chapter",ExpressionUUID->"dbb6d64f-eeea-4c31-8ecf-61e997ba0ad0"],
Cell[CellGroupData[{
Cell[3014, 88, 172, 3, 74, "Section",ExpressionUUID->"6359c287-376f-43fc-9f83-75e41b96152d"],
Cell[CellGroupData[{
Cell[3211, 95, 172, 3, 59, "Subsection",ExpressionUUID->"a3743f7d-6b95-4e0d-af6e-d66079e4cda3"],
Cell[3386, 100, 18822, 483, 2203, "Input",ExpressionUUID->"c84eafb5-7eb9-47e3-a151-7c21fbc6c5b6"]
}, Closed]],
Cell[CellGroupData[{
Cell[22245, 588, 177, 3, 41, "Subsection",ExpressionUUID->"040806b1-13f9-40cd-8c45-ed66244f7132"],
Cell[22425, 593, 4366, 120, 356, "Input",ExpressionUUID->"0166332a-7e44-414f-8f63-61a42d5781c9"],
Cell[26794, 715, 3862, 114, 381, "Input",ExpressionUUID->"ba3e44fa-8516-4817-9937-5de9573939fe"]
}, Closed]],
Cell[CellGroupData[{
Cell[30693, 834, 156, 3, 41, "Subsection",ExpressionUUID->"92145490-e5b4-4d40-900a-680a3c043e26"],
Cell[CellGroupData[{
Cell[30874, 841, 1455, 37, 156, "Input",ExpressionUUID->"c8c9d1ca-cb6f-49b7-b2a7-3706173c35a2"],
Cell[32332, 880, 3886, 105, 70, "Output",ExpressionUUID->"9fbe1d4c-8733-47f6-b6ec-a8fba8eab13c"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36279, 992, 158, 3, 74, "Section",ExpressionUUID->"fa3e0ff3-025c-4e47-9b34-d6a891b70f9f"],
Cell[CellGroupData[{
Cell[36462, 999, 193, 3, 59, "Subsection",ExpressionUUID->"7e608d97-59e3-4608-9781-8a6a94dc6d3d"],
Cell[CellGroupData[{
Cell[36680, 1006, 211, 4, 49, "Subsubsection",ExpressionUUID->"043279d5-18d8-4596-9f51-5c724bf428bb"],
Cell[36894, 1012, 1426, 38, 111, "Input",ExpressionUUID->"9f131170-6ac7-4597-81a5-5ee93e62fe04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38357, 1055, 167, 3, 49, "Subsubsection",ExpressionUUID->"2bb7d003-66ee-468a-b50b-cac3dc7ac07b"],
Cell[38527, 1060, 319, 8, 63, "Text",ExpressionUUID->"7aaaeab9-5295-42f8-a30e-d086a7cc914c"],
Cell[38849, 1070, 3747, 92, 352, "Input",ExpressionUUID->"4765d32f-fbd3-484e-852b-4dce5f8f4ef6"],
Cell[42599, 1164, 1776, 45, 96, "Input",ExpressionUUID->"e13d5e22-b781-450a-af8f-18e728fcee3a"],
Cell[44378, 1211, 150, 3, 38, "Text",ExpressionUUID->"7bb8d8fe-afa6-4820-9022-23c52a1c14af"],
Cell[CellGroupData[{
Cell[44553, 1218, 474, 11, 73, "Input",ExpressionUUID->"9c7467e5-9def-4287-adba-d41fb1d8d918"],
Cell[45030, 1231, 2471, 80, 155, "Output",ExpressionUUID->"0358408a-95f5-4042-b811-2cf57b089506"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47562, 1318, 160, 3, 59, "Subsection",ExpressionUUID->"d4d8a09d-0cf0-4b62-a4e8-2a84ee6171ba"],
Cell[CellGroupData[{
Cell[47747, 1325, 174, 3, 49, "Subsubsection",ExpressionUUID->"8facdeeb-01e5-4bec-852a-6c89a27809a3"],
Cell[47924, 1330, 553, 12, 63, "Text",ExpressionUUID->"4874f5d9-91a0-4b8a-99d9-d085743cef71"],
Cell[CellGroupData[{
Cell[48502, 1346, 441, 10, 52, "Input",ExpressionUUID->"0be38211-3b4f-4712-8037-19f6195f58d2"],
Cell[48946, 1358, 445, 8, 35, "Output",ExpressionUUID->"243531f3-bb06-4edb-b705-1d57c1e6115e"]
}, Open  ]],
Cell[49406, 1369, 428, 9, 89, "Text",ExpressionUUID->"e17b00ff-0f70-4dc2-bd54-4aef37377aef"],
Cell[49837, 1380, 3122, 75, 282, "Input",ExpressionUUID->"9f82e7ef-36e5-45a0-97d6-9d0f4a502518"],
Cell[52962, 1457, 375, 10, 38, "Text",ExpressionUUID->"ce5625a9-ccbe-4eaf-847f-c88bb1732c34"],
Cell[53340, 1469, 4247, 107, 277, "Input",ExpressionUUID->"edb09a40-7213-4e4b-b11f-bcf3a820f131"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57624, 1581, 273, 4, 49, "Subsubsection",ExpressionUUID->"fa7c6ff0-2ed8-4e09-b3ce-84e7fdb35c02"],
Cell[CellGroupData[{
Cell[57922, 1589, 357, 8, 52, "Input",ExpressionUUID->"33fc7790-9e1b-4ffb-87a0-1d30e303eff8"],
Cell[58282, 1599, 364, 6, 35, "Output",ExpressionUUID->"d8a83a0d-fbfe-4554-a8fe-ef96509ec1f0"]
}, Open  ]],
Cell[58661, 1608, 3950, 98, 343, "Input",ExpressionUUID->"f1471f18-6c57-4262-b615-68336788f06a"],
Cell[62614, 1708, 3185, 81, 235, "Input",ExpressionUUID->"091beb90-bc3a-4574-97f4-1977d0e30764"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65848, 1795, 250, 4, 59, "Subsection",ExpressionUUID->"6f53655b-45a5-4f12-9d73-39ddd8f2a663"],
Cell[66101, 1801, 2378, 59, 108, "Input",ExpressionUUID->"85bf8963-657a-4661-9e47-f2a31b785241"],
Cell[68482, 1862, 209, 4, 38, "Text",ExpressionUUID->"da976776-7420-4ce0-9aa4-911c7c623766"],
Cell[CellGroupData[{
Cell[68716, 1870, 2543, 57, 123, "Input",ExpressionUUID->"b8cb40a2-12e6-407f-9c54-2f5aabbe64d1"],
Cell[71262, 1929, 20353, 352, 283, "Output",ExpressionUUID->"c5ef1b15-cb54-4d36-9cf5-6deddca43dbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91652, 2286, 3005, 78, 190, "Input",ExpressionUUID->"ab537f1d-f27f-493d-bf23-3d22a52a769a"],
Cell[94660, 2366, 7660, 144, 70, "Output",ExpressionUUID->"b531600c-3faa-461b-83a4-8f7c1aa21105"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[102393, 2518, 215, 4, 63, "Chapter",ExpressionUUID->"f72661e3-ea22-42e8-a475-972ddfc669a0"],
Cell[CellGroupData[{
Cell[102633, 2526, 215, 4, 74, "Section",ExpressionUUID->"2ff7863b-5330-4f5e-934d-28d25963b5c5"],
Cell[102851, 2532, 5886, 192, 676, "Input",ExpressionUUID->"b8f4ef89-c409-4660-a9ae-4bd2ff3805fd"]
}, Closed]],
Cell[CellGroupData[{
Cell[108774, 2729, 147, 3, 58, "Section",ExpressionUUID->"c2ac636c-416f-4537-af9e-7670802686cb"],
Cell[108924, 2734, 1177, 31, 63, "Text",ExpressionUUID->"843e468d-5fd3-4266-b527-3c3ada02e6bf"],
Cell[CellGroupData[{
Cell[110126, 2769, 369, 11, 59, "Subsection",ExpressionUUID->"340d6cf1-3741-402d-812b-209ac6a74d04"],
Cell[CellGroupData[{
Cell[110520, 2784, 264, 4, 45, "Subsubsection",ExpressionUUID->"831644d7-f9d1-4713-a8cf-420e818ed947"],
Cell[110787, 2790, 3410, 96, 296, "Input",ExpressionUUID->"1ecd9a68-7ffe-4d83-90b0-c7f16a2c1c88"],
Cell[114200, 2888, 1388, 34, 158, "Input",ExpressionUUID->"055ee08d-9dd3-429c-a7ca-b79eec268853"],
Cell[115591, 2924, 452, 13, 57, "Input",ExpressionUUID->"2ef9a76d-19dd-4e79-8c8a-72f867df47f3"],
Cell[116046, 2939, 554, 12, 87, "Input",ExpressionUUID->"16f30b72-502f-4c6c-93e5-3b4d1d691a90"]
}, Closed]],
Cell[CellGroupData[{
Cell[116637, 2956, 297, 5, 45, "Subsubsection",ExpressionUUID->"fa524002-3cdc-46fd-9987-f79a8903d359"],
Cell[116937, 2963, 305, 9, 46, "Text",ExpressionUUID->"6079ee80-dffd-4749-83e2-28c719951a66"],
Cell[CellGroupData[{
Cell[117267, 2976, 523, 13, 123, "Input",ExpressionUUID->"5641c207-44a8-4420-9dba-3f4e7ef78404"],
Cell[117793, 2991, 514, 8, 70, "Output",ExpressionUUID->"a5b24c28-dace-4abd-8671-1e23389d788b"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[118368, 3006, 257, 4, 41, "Subsection",ExpressionUUID->"c993c19a-520a-4de5-84a1-fd3184e5d119"],
Cell[CellGroupData[{
Cell[118650, 3014, 171, 2, 49, "Subsubsection",ExpressionUUID->"fbc3ed05-a5c4-475d-bd90-c296e6666620"],
Cell[118824, 3018, 6017, 166, 348, "Input",ExpressionUUID->"69b90bfb-dd57-4ecc-8883-21092c0a4646"]
}, Closed]],
Cell[CellGroupData[{
Cell[124878, 3189, 241, 4, 39, "Subsubsection",ExpressionUUID->"594b33ff-b070-452c-8638-5d93620a2070"],
Cell[125122, 3195, 295, 9, 38, "Text",ExpressionUUID->"c7bc2ed8-940b-4776-9b47-ab17063901b6"],
Cell[125420, 3206, 398, 8, 31, "Input",ExpressionUUID->"f0208c0f-f451-4250-a0ec-f196c23c6705"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125867, 3220, 196, 3, 59, "Subsection",ExpressionUUID->"6b81aec0-463e-497d-b0bb-b0dab8837437"],
Cell[126066, 3225, 340, 7, 110, "Text",ExpressionUUID->"e175a12f-64fe-4cc9-a7d0-a7546f6103ee"],
Cell[126409, 3234, 5596, 157, 694, "Input",ExpressionUUID->"77cf6fb2-2584-4089-a744-e8d74dae1bcb"],
Cell[CellGroupData[{
Cell[132030, 3395, 135, 3, 45, "Subsubsection",ExpressionUUID->"7c88c8a0-80b6-405f-8bc3-0cb590ddabb6"],
Cell[CellGroupData[{
Cell[132190, 3402, 1561, 44, 201, "Input",ExpressionUUID->"5ef2a732-9836-4083-aa66-6f9a97c7f660"],
Cell[133754, 3448, 1870, 51, 70, "Output",ExpressionUUID->"205aa1df-29e1-46e3-bf60-bb21b64dcc66"],
Cell[135627, 3501, 1179, 28, 70, "Output",ExpressionUUID->"ce604bea-7787-48eb-92b3-357b26f9bf88"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[136867, 3536, 586, 15, 41, "Subsection",ExpressionUUID->"842fd0cf-8734-44db-bb8e-a15e5a5529ae"],
Cell[137456, 3553, 770, 19, 31, "Input",ExpressionUUID->"0cbaf37a-10c5-4f69-a4e3-0413696edd38"],
Cell[138229, 3574, 3879, 108, 284, "Input",ExpressionUUID->"12f89f3d-24ee-466a-b27a-38f42a3f8f0d"],
Cell[CellGroupData[{
Cell[142133, 3686, 135, 3, 49, "Subsubsection",ExpressionUUID->"0d349067-c1f7-44f9-8eb7-c9379842988f"],
Cell[CellGroupData[{
Cell[142293, 3693, 1073, 25, 53, "Input",ExpressionUUID->"9eed9ebe-ab7b-4088-b0ee-4f8b38fb8add"],
Cell[143369, 3720, 2763, 71, 70, "Output",ExpressionUUID->"981ecc02-2e9c-4f79-aa48-0c13353c534d"],
Cell[146135, 3793, 2758, 71, 70, "Output",ExpressionUUID->"e8192412-2df3-49fb-b18b-2db0c853b6eb"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[148966, 3872, 202, 3, 58, "Section",ExpressionUUID->"91788db9-1595-45a1-961f-17abba852cef"],
Cell[149171, 3877, 3620, 85, 304, "Input",ExpressionUUID->"c4e1e91b-43ca-4235-a4e6-3ddb86bb3cdf"],
Cell[152794, 3964, 29351, 626, 1357, "Input",ExpressionUUID->"3e829465-0a77-416a-b736-bfaa72b73d8d"],
Cell[CellGroupData[{
Cell[182170, 4594, 1055, 27, 53, "Input",ExpressionUUID->"5be10a7d-ad71-4346-a57c-3f35eac9c79e"],
Cell[183228, 4623, 2640, 73, 70, "Output",ExpressionUUID->"b9862dfc-2ac8-4ebc-a49d-fd56dc0ff885"],
Cell[185871, 4698, 891, 21, 70, "Output",ExpressionUUID->"5209aea5-dad3-4e67-bec8-a0552e4bbc1d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[186811, 4725, 169, 3, 58, "Section",ExpressionUUID->"3a88dc0c-f10c-4acd-968b-e95150aeaa23"],
Cell[CellGroupData[{
Cell[187005, 4732, 165, 3, 59, "Subsection",ExpressionUUID->"f1b31a3d-8a8a-4efd-a826-1fa70bcd7f1e"],
Cell[187173, 4737, 1765, 50, 121, "Input",ExpressionUUID->"4290c1ea-4642-4aa0-b02f-466a31519e87"],
Cell[CellGroupData[{
Cell[188963, 4791, 294, 5, 49, "Subsubsection",ExpressionUUID->"16014182-d419-4bf3-bf08-f18c207de607"],
Cell[189260, 4798, 6835, 187, 249, "Input",ExpressionUUID->"5fc0c801-1395-4f30-8b10-6b86a185b259"],
Cell[196098, 4987, 16770, 440, 582, "Input",ExpressionUUID->"1f2e2993-095b-4d1c-afdf-1768d53155c8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[212917, 5433, 171, 3, 59, "Subsection",ExpressionUUID->"dfacffc3-4aed-4f15-ba60-87b4d24e4aee"],
Cell[CellGroupData[{
Cell[213113, 5440, 164, 3, 49, "Subsubsection",ExpressionUUID->"a34a1ded-fcd3-4d92-a4c9-931511df622d"],
Cell[213280, 5445, 255, 6, 38, "Text",ExpressionUUID->"b8c84274-d910-452c-a9d6-607675cab2b2"],
Cell[213538, 5453, 6184, 162, 397, "Input",ExpressionUUID->"f98fd7f1-701f-4f84-a6ee-e34d9c54801e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219759, 5620, 176, 3, 49, "Subsubsection",ExpressionUUID->"952388c0-b041-4818-b7ce-77f2a08c830b"],
Cell[219938, 5625, 292, 4, 38, "Text",ExpressionUUID->"f4f746ef-b28f-4ca9-bb23-98c5d2de6d1c"],
Cell[220233, 5631, 832, 24, 48, "Input",ExpressionUUID->"04b6dd46-66b1-4f75-91ca-7a72ba08ff40"],
Cell[221068, 5657, 201, 4, 38, "Text",ExpressionUUID->"049f4c97-4c8c-4720-b758-aabfefde8398"],
Cell[221272, 5663, 4284, 119, 298, "Input",ExpressionUUID->"d7f4d0da-65c7-4363-9a43-c555e64752cf"],
Cell[225559, 5784, 197, 3, 38, "Text",ExpressionUUID->"25aca515-18f6-4cbe-ae32-fe409110c4e6"],
Cell[225759, 5789, 2932, 69, 219, "Input",ExpressionUUID->"08347006-daf4-4583-a5dd-c76d78bb331c"],
Cell[228694, 5860, 215, 5, 38, "Text",ExpressionUUID->"46e79e12-ccf3-4b6a-9029-bcc015d4c854"],
Cell[CellGroupData[{
Cell[228934, 5869, 1885, 45, 115, "Input",ExpressionUUID->"33aa6a18-25bd-4071-b82c-a22d423992b7"],
Cell[230822, 5916, 3725, 77, 263, "Output",ExpressionUUID->"e0aac99d-e44a-4af8-b7aa-5f775b8c2e69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234584, 5998, 1801, 45, 115, "Input",ExpressionUUID->"b156cf2d-6fb9-432d-89c8-c3768192fcb4"],
Cell[236388, 6045, 3880, 79, 249, "Output",ExpressionUUID->"318b5d91-9293-4bd9-9ad1-2188c1829d1a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[240317, 6130, 169, 3, 49, "Subsubsection",ExpressionUUID->"bc19970b-380d-49bc-81d9-dab90807a603"],
Cell[240489, 6135, 11701, 286, 508, "Input",ExpressionUUID->"7c43d014-2846-4362-bae7-a3726b35ea2a"],
Cell[252193, 6423, 208, 4, 38, "Text",ExpressionUUID->"dcf6e251-936c-477e-82d1-56b7af712df0"],
Cell[252404, 6429, 2248, 48, 113, "Input",ExpressionUUID->"718f56ed-303c-4222-81ae-31483559b236"],
Cell[254655, 6479, 1701, 41, 94, "Input",ExpressionUUID->"9b288310-f081-4834-a193-a194ccd6bee9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[256405, 6526, 214, 4, 59, "Subsection",ExpressionUUID->"9a9410d4-01da-45da-9fbc-23db37c00e22"],
Cell[256622, 6532, 3071, 92, 172, "Input",ExpressionUUID->"4909bee3-40d9-4791-a6f8-02496b2e371d"],
Cell[259696, 6626, 723, 18, 32, "Input",ExpressionUUID->"ab419340-2c53-45c2-8954-84d84ee21b6c"],
Cell[260422, 6646, 8315, 196, 342, "Input",ExpressionUUID->"db3141ac-ca5c-4766-8799-ba001c7e3a33"],
Cell[268740, 6844, 1811, 39, 52, "Input",ExpressionUUID->"ac7ba991-7155-488d-9b76-89722fe2f6c8"],
Cell[CellGroupData[{
Cell[270576, 6887, 157, 3, 49, "Subsubsection",ExpressionUUID->"5e56c2cb-a296-4872-bc3c-40076e6f9983"],
Cell[270736, 6892, 165, 3, 38, "Text",ExpressionUUID->"ca31caad-e134-4a04-a47f-961468913a57"],
Cell[CellGroupData[{
Cell[270926, 6899, 11217, 309, 1120, "Input",ExpressionUUID->"d3d6bec8-c095-475d-81d7-6dc52ab09e39"],
Cell[282146, 7210, 10877, 308, 70, "Output",ExpressionUUID->"cdc94810-c974-48de-8b67-1099338b586b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[293108, 7527, 132, 3, 63, "Chapter",ExpressionUUID->"f6a05c22-2aef-4290-bd76-76c48c33cbdb"],
Cell[293243, 7532, 224, 3, 38, "Text",ExpressionUUID->"f52d09a0-f09c-4f70-872d-1e5001aba710"],
Cell[293470, 7537, 505, 13, 53, "Input",ExpressionUUID->"989432af-ea43-4b49-8bf6-12a0e43d2895"],
Cell[CellGroupData[{
Cell[294000, 7554, 165, 3, 49, "Subsubsection",ExpressionUUID->"d6e62463-981f-41d3-8432-8f987802dfbf"],
Cell[294168, 7559, 167, 3, 38, "Text",ExpressionUUID->"617e1d59-cd79-4728-a52e-91f6852f403a"],
Cell[294338, 7564, 424, 10, 52, "Input",ExpressionUUID->"310d2633-e24e-4134-bf8d-82aaa8bea75f"],
Cell[294765, 7576, 1652, 44, 80, "Input",ExpressionUUID->"a08dd02a-55b8-47a2-a7a6-b43bb8dd22eb"],
Cell[296420, 7622, 174, 3, 38, "Text",ExpressionUUID->"9874480e-9365-4bc2-a8c6-bb376c15a393"],
Cell[296597, 7627, 1668, 45, 170, "Input",ExpressionUUID->"a1d6d53b-24d6-4fa1-8c9c-7db38d5f76ba"],
Cell[298268, 7674, 1894, 46, 115, "Input",ExpressionUUID->"54914ff2-5a1f-4b39-a906-5ca13ac8195d"],
Cell[300165, 7722, 1794, 46, 115, "Input",ExpressionUUID->"f2d80399-7464-463b-bd1c-14b6874843c4"],
Cell[301962, 7770, 4828, 120, 368, "Input",ExpressionUUID->"27f4baea-fd2b-4da3-9a91-4fa28bffac8f"],
Cell[306793, 7892, 1753, 42, 79, "Input",ExpressionUUID->"6fcb33ca-cebf-43ba-827d-f055326596e6"],
Cell[308549, 7936, 1997, 54, 101, "Input",ExpressionUUID->"ea1f8c1c-b2ea-4308-95ce-366985dc36ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310583, 7995, 165, 3, 49, "Subsubsection",ExpressionUUID->"7a443b28-5411-4e9a-bd28-a3a57de39fe4"],
Cell[310751, 8000, 2473, 72, 217, "Input",ExpressionUUID->"6b08a8fb-26eb-4da0-9a98-6ee7b1faa051"],
Cell[CellGroupData[{
Cell[313249, 8076, 8529, 216, 621, "Input",ExpressionUUID->"d2987c85-5b55-4dfa-8d4e-1f642bce9f67"],
Cell[321781, 8294, 20618, 445, 273, "Output",ExpressionUUID->"1bbd8903-891c-4d18-ab6a-41afb16ed04a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342436, 8744, 3338, 84, 210, "Input",ExpressionUUID->"3dc25c62-1bd7-4bdc-bf33-a945a39fee5c"],
Cell[345777, 8830, 4102, 98, 264, "Output",ExpressionUUID->"5cee533c-f85a-4869-90ea-e8a2d5b3cdd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349916, 8933, 6747, 174, 541, "Input",ExpressionUUID->"2dbf2534-2de7-46ec-8f50-40aecebeaf45"],
Cell[356666, 9109, 20348, 436, 273, "Output",ExpressionUUID->"b84deca8-d31f-4c57-9189-dde961a96fdf"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/vir.txt <==

Unprotect[NonCommutativeMultiply];
SetAttributes[NonCommutativeMultiply, Listable];
CNumberQ[expr_] := And @@ (FreeQ[expr, #] & /@ operators);
x_ ** y_ := x y /; CNumberQ[x] || CNumberQ[y];
(x_?CNumberQ y_) ** z_ := x y ** z;
x_ ** (y_?CNumberQ z_) := y x ** z;
(x_ + y_) ** z_ := x ** z + y ** z;
x_ ** (y_ + z_) := x ** y + x ** z;
NCPower[_, 0] := 1;
NCPower[x_, 1] := x;
NCPower[x_, n_] := NonCommutativeMultiply @@ Table[x, {n}];
NCExp[x_, n_] := Sum[(1/m!) NCPower[x, m], {m, 0, n}];
NCExpand[x_] := 
  Expand[x //. y_NonCommutativeMultiply :> Distribute[y]];
HC[x_ ** y_] := HC[y] ** HC[x];
HC[x_ + y_] := HC[x] + HC[y];
HC[x_ y_] := HC[x] HC[y];
HC[x_?CNumberQ] := Conjugate[x];
SetAttributes[HC, Listable];

operators = {L, vac, prim};
L[m__] ** L[n__] := L[m, n];
L[m___, n_] ** vac := 0 /; n > -2;
L[m___, n_] ** prim[_] := 0 /; n > 0;
L[m___, 0] ** prim[i_] := h[i] L[m] ** prim[i];
vac ** L[n_, m___] := 0 /; n < 2;
prim[_] ** L[n_, m___] := 0 /; n < 0;
prim[i_] ** L[0, m___] := h[i] prim[i] ** L[m];
L[a___, m_, n_, b___] := 
  L[a, n, m, b] + (m - n) L[a, m + n, b] + 
    If[m + n == 0, c (m^3 - m)/12 L[a, b], 0] /; m > n;
L[] := 1;
HC[vac] := vac;
HC[prim[i_]] := prim[i];
HC[L[n__]] := L @@ Reverse[-{n}];
vac ** vac := 1;
prim[i_] ** prim[i_] := 1;
level[HoldPattern[x_ ** y_]] := level[x] + level[y];
level[x_ y_] := level[x] + level[y];
level[L[m__]] := -Plus[m];
level[_?CNumberQ] := 0;
level[vac] := 0;
level[prim[_]] := 0;
SetAttributes[level, Listable];
levels[x_] := Union[level[List @@ Expand[x]]];
SortByLevel[x_] := 
  Sort[List @@ Expand[x], (level[#1] < level[#2]) &];
SelectLevel[x_, l_] := Select[Expand[x], (level[#] == l) &];
GroupByLevel[x_] := Map[(SelectLevel[x, #]) &, levels[x]];
LevelBasis[NN_Integer, 
   i_] := ((L @@ #) ** prim[i] &) /@ (-IntegerPartitions[NN]);
VacBasis[NN_Integer] := ((L @@ #) ** vac &) /@ (-IntegerPartitions[NN,
       All, Table[i, {i, 2, NN}]]);
KacMatrix[NN_Integer, i_] := 
  Outer[NonCommutativeMultiply, HC[LevelBasis[NN, i]], 
    LevelBasis[NN, i]] // Expand;
LL[mk_Integer, z1_, {i_, zi_}][
   f_] := -(h[i] (mk + 1) (zi - z1)^mk f + (zi - z1)^(mk + 1) D[f, 
       zi]);
LL[mk_Integer, z1_, hz1_List, hz2__List][f_] := 
  LL[mk, z1, hz1][f] + LL[mk, z1, hz2][f];
LL[mkList_List, z1_, hz__List] := 
  Composition @@ (LL[#, z1, hz] & /@ mkList);
beta[mkList_List, i_, m_, n_] :=
  Limit[
    zn^(2 h[n]) LL[mkList, 0, {m, zm}, {n, zn}][
       (zn - zm)^(h[i] - h[n] - h[m]) zn^(h[m] - h[n] - 
           h[i]) zm^(h[n] - h[m] - h[i])
       ] /. {zm -> 1},
    zn -> Infinity
    ] // FullSimplify;
Levelbetas[NN_Integer, i_, m_, n_] := 
  beta[#, i, m, n] & /@ (-IntegerPartitions[NN]);
BlockCoefficient[NN_Integer, i_, j_, l_, m_, n_] := 
  Levelbetas[NN, i, j, l].Inverse[KacMatrix[NN, i]].Levelbetas[NN, i, 
    m, n];

